New calculation of the geo-neutrino energy spectrum and its implication

The energy spectrum of geo-neutrinos plays a vital role in the experimental measurement of geo-neutrinos that have profound implications for both particle physics and earth sciences. In this letter, we present a state-of-the-art calculation of the energy spectrum of geo-neutrinos originating from the beta decay of Uranium-238 and Thorium-232. Our calculation is underpinned by the latest updates in the nuclear database, accounts for previously overlooked forbidden transitions, and incorporates advanced corrections for the beta decay. This brand new geo-neutrino flux model, compared to the widely-used estimates from Enomoto, reveals notable distinction in the energy spectrum shape because of our comprehensive approach. When considering the inverse beta decay (IBD) detection process, our findings show a significant deviation in the predicted IBD yield of around 4% for Uranium-238 and 9% for Thorium-232 decay chains. The implications of using the new geo-neutrino flux model for the experimental analysis are substantial, potentially affecting the analysis results of geo-neutrino measurements of KamLAND and Borexino by around 10% to 20%. Our study represents a significant advancement in geo-neutrino research, establishing a new benchmark for accuracy and reliability in the field.

==> anc/README.md <==

The files new_flux_232Th.txt and new_flux_238Th.txt represent the updated computed energy spectra from our work. Compared to the Enomoto spectra, our calculations incorporate updates from the latest nuclear databases and the contributions of forbidden decays. The files new_flux_232Th.txt and new_flux_238Th.txt provide the geoneutrino energy spectra with a bin width of 1 keV, presented in the same format as Enomoto's spectra (https://www.awa.tohoku.ac.jp/~sanshiro/research/geoneutrino/spectrum/).

==> anc/new_flux_232Th.txt <==
# Title: <90Th, 232> Spectrum
# Fields: energy intensity
# Units: keV 1/keV

0.5 0.00012207657118887795
1.5 0.0010957007126326025
2.5 0.003035328510800454
3.5 0.005933041450740171
4.5 0.009780961480919777
5.5 0.014571259587482026
6.5 0.0202961690848547
7.5 0.026948007617765994
8.5 0.034519216868067526
9.5 0.043002443305407326
10.5 0.0523907290622527
11.5 0.06266574726848728
12.5 0.07379611266126074
13.5 0.011866997451085394
14.5 0.013652172033042214
15.5 0.015556807806756973
16.5 0.017579859425666786
17.5 0.019720291282841102
18.5 0.021977080495364096
19.5 0.02434922180474193
20.5 0.02683573625216447
21.5 0.029435688149615592
22.5 0.0321482232769971
23.5 0.03497267547337397
24.5 0.03790900660468786
25.5 0.019152944402076145
26.5 0.018029846170856807
27.5 0.01936314967862056
28.5 0.02074005425690223
29.5 0.022160174736163735
30.5 0.023623133808901034
31.5 0.025128564739551724
32.5 0.02667611566780871
33.5 0.028265456859715914
34.5 0.02989629389908898
35.5 0.03156839430397306
36.5 0.03328164987299056
37.5 0.03503626226780152
38.5 0.036821215255693235
39.5 0.0002984017860865426
40.5 0.00031305317142982247
41.5 0.00032802279915397273
42.5 0.00034330838526570705
43.5 0.000358907650056843
44.5 0.0003748183181061044
45.5 0.0003910381182809013
46.5 0.0004075647837390591
47.5 0.0004243960519305234
48.5 0.0004415296645990501
49.5 0.00045896336778387205
50.5 0.00047669491182134445
51.5 0.0004947220513466227
52.5 0.0005130425452952976
53.5 0.0005316541569051035
54.5 0.0005505546537176035
55.5 0.0005697418075799618
56.5 0.0005892133946467634
57.5 0.0006089671953818854
58.5 0.0006290009945604992
59.5 0.0006493125812711842
60.5 0.0006698997489181552
61.5 0.000690760295223704
62.5 0.0007118920222308194
63.5 0.0007332927363060384
64.5 0.0007549602481425991
65.5 0.0007768923727638954
66.5 0.0007990869295273289
67.5 0.0008215417421285748
68.5 0.0008442546386063612
69.5 0.0008672234513478425
70.5 0.0008904460170945855
71.5 0.0009139201769494132
72.5 0.000937643776384073
73.5 0.0009616146652479757
74.5 0.0009858306977781276
75.5 0.0010102897326104946
76.5 0.001034989632793007
77.5 0.0010599282658005308
78.5 0.0010851035035521935
79.5 0.0011105132224315474
80.5 0.0011361553033101273
81.5 0.0011620276315753028
82.5 0.0011881280971634352
83.5 0.001214454594599831
84.5 0.0012410050230475145
85.5 0.0012677772863678865
86.5 0.001294769293197537
87.5 0.001321978957048279
88.5 0.0013494041964413326
89.5 0.0013770429350949114
90.5 0.0014048931022001248
91.5 0.001432952632854352
92.5 0.0014612194688047298
93.5 0.001489691559884805
94.5 0.0015183668673131427
95.5 0.0015472433736720128
96.5 0.001576318173532107
97.5 0.00160377966715378
98.5 0.001633214908158073
99.5 0.0016628429887210487
100.5 0.0016926619110779243
101.5 0.0017226697007167028
102.5 0.0017528644344797773
103.5 0.0017832416513983169
104.5 0.0018086555215110819
105.5 0.0018393134786958566
106.5 0.0018701498649838079
107.5 0.0019011627576934823
108.5 0.0019323502846161475
109.5 0.0019637106969994525
110.5 0.001995235500324526
111.5 0.002013297931949457
112.5 0.0020449548608626345
113.5 0.002076775521503265
114.5 0.0021087580141177743
115.5 0.0021409004548011987
116.5 0.002173200980138996
117.5 0.0022056577550175578
118.5 0.002238268987581152
119.5 0.002271032610780401
120.5 0.0023032746148842547
121.5 0.0023363297914163897
122.5 0.002369533655403785
123.5 0.00240285421091245
124.5 0.002373657030083094
125.5 0.0024064464965817805
126.5 0.002439372201475503
127.5 0.002472432363505739
128.5 0.002505625211993553
129.5 0.002538948987685013
130.5 0.002572401943733879
131.5 0.0026059823468530387
132.5 0.002639688478676144
133.5 0.0026735186373844696
134.5 0.0027074711396739143
135.5 0.002741544323163862
136.5 0.0027757365493911975
137.5 0.0028100462075917577
138.5 0.002844471719564819
139.5 0.0028790115460599367
140.5 0.0029136641953661883
141.5 0.0029484282351986955
142.5 0.002983302309765704
143.5 0.003018285165588243
144.5 0.003053375694101523
145.5 0.0030885730158850063
146.5 0.0031238729823581403
147.5 0.0031522231054218006
148.5 0.0031876601724058744
149.5 0.0032232039811320935
150.5 0.0032588578299160282
151.5 0.00329462978537305
152.5 0.0033305432058759925
153.5 0.0027506983497597613
154.5 0.002516306525170134
155.5 0.0025435432286857653
156.5 0.0025708552989255912
157.5 0.002598241581586635
158.5 0.002625700925127813
159.5 0.002653232180788807
160.5 0.002680834202611604
161.5 0.0027085058474649597
162.5 0.0027362459750729286
163.5 0.002764053448048052
164.5 0.0027919271319314233
165.5 0.0028198658952411876
166.5 0.0028478686095338253
167.5 0.002875934149483424
168.5 0.002904061392989733
169.5 0.002932249221335023
170.5 0.0029604965194324237
171.5 0.002988802176273003
172.5 0.00301716508589552
173.5 0.00304558415021486
174.5 0.00307405802306206
175.5 0.0031020811712396284
176.5 0.0031306576303904675
177.5 0.003159285840607946
178.5 0.0031879647190039013
179.5 0.003216693189281887
180.5 0.0032454701831873692
181.5 0.0032742946427438743
182.5 0.003303165523872792
183.5 0.003332081802624134
184.5 0.0033610424867934
185.5 0.003390046640074026
186.5 0.0034190934409166107
187.5 0.0034481823686656377
188.5 0.0034772953195326976
189.5 0.0034712462606755453
190.5 0.00350017292585228
191.5 0.0035291361741061327
192.5 0.0035581349737922015
193.5 0.0035871683055454773
194.5 0.0036162351726784243
195.5 0.003645334633876735
196.5 0.003674462674077649
197.5 0.0036974644902435477
198.5 0.0037266088008613744
199.5 0.0037557813832007985
200.5 0.0037849812290595866
201.5 0.003814207343574167
202.5 0.0038434587571568248
203.5 0.003872734563303294
204.5 0.003902030276495958
205.5 0.0039241859440996354
206.5 0.0039534773170742865
207.5 0.003982788798007394
208.5 0.00401211938399119
209.5 0.004041468074785983
210.5 0.004070833872836852
211.5 0.004100215783295225
212.5 0.004129612814047025
213.5 0.004159023975750198
214.5 0.004188448281884635
215.5 0.0042178847488202375
216.5 0.004247332395910763
217.5 0.004276790245626608
218.5 0.004306257323747895
219.5 0.004335732659655293
220.5 0.004365215286788826
221.5 0.0043947042434152594
222.5 0.004424198574018996
223.5 0.004453697332115772
224.5 0.004483199586947852
225.5 0.004512704444268071
226.5 0.004542209077277669
227.5 0.004567844959138848
228.5 0.004597327759754213
229.5 0.0046268092878950775
230.5 0.004656288632584427
231.5 0.004685764913109244
232.5 0.004715237324111904
233.5 0.004744700828060017
234.5 0.004765697179030517
235.5 0.0047951017488655654
236.5 0.004824498522684546
237.5 0.00485388661720331
238.5 0.004883265190442571
239.5 0.004912633507203317
240.5 0.004941984610649023
241.5 0.004958898035531376
242.5 0.00498815870840355
243.5 0.0050174050817317
244.5 0.005046636239776439
245.5 0.00507585126878568
246.5 0.005105049256976417
247.5 0.005134229294516774
248.5 0.005163390473508582
249.5 0.005192531887970617
250.5 0.0052216526338223325
251.5 0.005250751808868934
252.5 0.005279828512786983
253.5 0.005308881847111669
254.5 0.005337910915225321
255.5 0.0053669148223478074
256.5 0.005395892675528605
257.5 0.0054248435836414
258.5 0.005453766657381092
259.5 0.005482661009263693
260.5 0.005511525753629415
261.5 0.005540360006649798
262.5 0.005569162886338483
263.5 0.005597933512566872
264.5 0.005626671007085328
265.5 0.005655374493549397
266.5 0.0056840430975534
267.5 0.005712675946670548
268.5 0.005741272170501543
269.5 0.00576983090073182
270.5 0.005798351271198896
271.5 0.005826832417970611
272.5 0.005855273479435348
273.5 0.005883673596406191
274.5 0.005912031912239465
275.5 0.005940347572969996
276.5 0.0059686197274645076
277.5 0.005996847527595209
278.5 0.0060250301284352535
279.5 0.006053166688479212
280.5 0.006081256369890174
281.5 0.006109298338776909
282.5 0.006137291765503917
283.5 0.006165235825037896
284.5 0.006193129697334584
285.5 0.006220972567769868
286.5 0.0062487636276200844
287.5 0.00627650207459667
288.5 0.006304187113441363
289.5 0.006331817956587619
290.5 0.006359393824896414
291.5 0.006386913948474651
292.5 0.006414377567585009
293.5 0.006441783933658236
294.5 0.00646913231042023
295.5 0.006496421975147287
296.5 0.00652365222006649
297.5 0.006550822353919301
298.5 0.006577931703710793
299.5 0.006604979616670416
300.5 0.006631965462455731
301.5 0.0066588886356359735
302.5 0.006685748558501662
303.5 0.006712544684255195
304.5 0.00673927650065253
305.5 0.00676594353418276
306.5 0.0067925453548949
307.5 0.006819081582014298
308.5 0.006845551890531144
309.5 0.006871956019001922
310.5 0.006898293778882479
311.5 0.00692456506582276
312.5 0.0069507698735070365
313.5 0.006976908310848316
314.5 0.0070029806236674265
315.5 0.00702898722247053
316.5 0.007054928718664665
317.5 0.007080805972675157
318.5 0.007106620159218358
319.5 0.007132372857909713
320.5 0.007158066182366641
321.5 0.0071837029697810195
322.5 0.007209287069368312
323.5 0.007234823800597728
324.5 0.007260320721285465
325.5 0.007285789006984428
326.5 0.007311246166944646
327.5 0.007336722131715022
328.5 0.00736227590211227
329.5 0.007388060940900633
330.5 0.001525409651346025
331.5 0.0015318428264722952
332.5 0.0015382722334791805
333.5 0.0015446977848532408
334.5 0.001551119421480811
335.5 0.0015575354683307456
336.5 0.0015607247045115386
337.5 0.0015671226659745984
338.5 0.001572805196433799
339.5 0.0015791921589423017
340.5 0.001585574462673038
341.5 0.0015919519982132199
342.5 0.0015983246564619455
343.5 0.0016046923286360836
344.5 0.0016110549062767882
345.5 0.0016174122812567969
346.5 0.0016237643457885787
347.5 0.0016301109924335446
348.5 0.0016364521141123904
349.5 0.0016427876041168435
350.5 0.0016491173561231079
351.5 0.0016554412642072389
352.5 0.0016617592228629291
353.5 0.001668071127022284
354.5 0.0016743768720801602
355.5 0.0016806763539231582
356.5 0.0016869694689643662
357.5 0.0016932561141856518
358.5 0.0016995361871897383
359.5 0.0017058095862654134
360.5 0.001712076210470524
361.5 0.001718335959739675
362.5 0.0017245887350270227
363.5 0.0017308344385003802
364.5 0.0017370729738126374
365.5 0.0017433042464942944
366.5 0.0017495281645443742
367.5 0.0017557446393644059
368.5 0.001761953587327865
369.5 0.0017681549326347289
370.5 0.0017743486130928998
371.5 0.001780534593813428
372.5 0.0017867129091928377
373.5 0.0017928798490941293
374.5 0.0017915620079140657
375.5 0.001797694148736591
376.5 0.0017999494650252706
377.5 0.0018060564262509613
378.5 0.001812154981851647
379.5 0.0018182450469412079
380.5 0.0018243265397902037
381.5 0.0018303993828090199
382.5 0.0018364635040494957
383.5 0.001842518839616649
384.5 0.001848565337794289
385.5 0.001854602966702858
386.5 0.001860631730175737
387.5 0.0018666517064018092
388.5 0.0018726631701573625
389.5 0.0018786547382052153
390.5 0.0018614403129462978
391.5 0.0018673659923096038
392.5 0.0018732822924906428
393.5 0.0018791891546744938
394.5 0.0018850865341657494
395.5 0.0018909744137264384
396.5 0.0018968528449205136
397.5 0.0019027179965983273
398.5 0.001900840468021504
399.5 0.0019066710719153235
400.5 0.0019124918320020195
401.5 0.0019183027250088609
402.5 0.0019241037482740104
403.5 0.0019298949296083002
404.5 0.0019356763443489646
405.5 0.0019414481473004543
406.5 0.001947210639429779
407.5 0.0019529644310688344
408.5 0.001958710960005819
409.5 0.001964402088348574
410.5 0.0018714861669548628
411.5 0.0018769809510587807
412.5 0.0018824657265746351
413.5 0.0018879404160779675
414.5 0.0018934049429560973
415.5 0.001898859231470527
416.5 0.0019043032068271507
417.5 0.0019097367952555728
418.5 0.001915159924099099
419.5 0.0019205725219175237
420.5 0.0019259745186051712
421.5 0.0019313658455274406
422.5 0.0019367464356799067
423.5 0.001942116223875271
424.5 0.0019474751469649248
425.5 0.001952823144104214
426.5 0.0019581601570732407
427.5 0.0019634861306692016
428.5 0.0019688010131922043
429.5 0.001974104757054508
430.5 0.001979397319555647
431.5 0.001984678663883777
432.5 0.0019899487604313573
433.5 0.00199520758855696
434.5 0.002000455138995076
435.5 0.002005691417233956
436.5 0.002010916448387564
437.5 0.002016130284465525
438.5 0.0020213330156799575
439.5 0.002026524788961126
440.5 0.0020317058403512616
441.5 0.0020368765568990884
442.5 0.002042037610533047
443.5 0.0020471903085162967
444.5 0.0020523378995832
445.5 0.002024618330404438
446.5 0.0019071870417989637
447.5 0.0019120208392009069
448.5 0.0019168453688264944
449.5 0.0019175943145464452
450.5 0.0019170395276712066
451.5 0.0018660125312137356
452.5 0.0018706802465602447
453.5 0.0018753375614507864
454.5 0.0018799844203557755
455.5 0.001884620768733263
456.5 0.0018892465531091956
457.5 0.0018938617211672457
458.5 0.0018984662218496384
459.5 0.0019030600054710065
460.5 0.0019076430238474044
461.5 0.0019122152304435736
462.5 0.0019167765805419461
463.5 0.0019213270314379094
464.5 0.001925866542667178
465.5 0.0019303950762726016
466.5 0.0019349125971199934
467.5 0.0019394190732753961
468.5 0.001943914476460306
469.5 0.0019483987826067377
470.5 0.0019528719725416968
471.5 0.0019573340328416424
472.5 0.001961784956913123
473.5 0.001966224746379159
474.5 0.0019706534128856898
475.5 0.0019750709804968723
476.5 0.0019794774889335845
477.5 0.001983872998051486
478.5 0.0019882575941965242
479.5 0.001992631399509008
480.5 0.0019969945860643145
481.5 0.0020013473983859693
482.5 0.002005690191466171
483.5 0.002010023500152852
484.5 0.002014348180035174
485.5 0.0020186657421743764
486.5 0.0020229793847228584
487.5 0.0020271978898168783
488.5 0.0018433933351088565
489.5 0.0018474093710953432
490.5 0.0017852156205407034
491.5 0.0017219161729945297
492.5 0.0017257185116540553
493.5 0.0017295129091930022
494.5 0.0017333000998100766
495.5 0.0017370553881993084
496.5 0.001690275504364569
497.5 0.0016939658620577327
498.5 0.0016976475548549869
499.5 0.001701320539566711
500.5 0.0017049847731852937
501.5 0.001708640212910745
502.5 0.001712286816184287
503.5 0.0017159245407329007
504.5 0.0017195533446297054
505.5 0.0017231731863776528
506.5 0.001726784025028591
507.5 0.001730385820358507
508.5 0.0017339785331355712
509.5 0.0017375621255508475
510.5 0.0017411365619541426
511.5 0.001744701810215918
512.5 0.0017482578445372748
513.5 0.001751804652242461
514.5 0.001755342255072281
515.5 0.0017588686815836413
516.5 0.001758421484106389
517.5 0.0017619260261692547
518.5 0.0017646731713167076
519.5 0.0017681579549214514
520.5 0.0017716331826244638
521.5 0.001775098814073995
522.5 0.0017785548092780338
523.5 0.0017820011286409662
524.5 0.0017854377330041534
525.5 0.001788864583690978
526.5 0.0017922816425566324
527.5 0.0017956888720432884
528.5 0.0017990862352412135
529.5 0.0018024736959564242
530.5 0.0018058512187856667
531.5 0.001809218769199579
532.5 0.0018125763136349051
533.5 0.0018159238195970026
534.5 0.0018192612557737645
535.5 0.0018225885921625878
536.5 0.0018259058002120284
537.5 0.001829212852980303
538.5 0.0018325097253129837
539.5 0.00183579639404301
540.5 0.0018390728382165118
541.5 0.0018423390393489112
542.5 0.0018455949817168576
543.5 0.0018488406526928057
544.5 0.001852076043131012
545.5 0.0018553011478161612
546.5 0.0018585159659890162
547.5 0.0018617205019680492
548.5 0.001864914765892267
549.5 0.0018680987746187228
550.5 0.0018712725528205367
551.5 0.0018744361343483965
552.5 0.0018775895639434217
553.5 0.0018807328994263556
554.5 0.0018838662145436202
555.5 0.0018869896027363076
556.5 0.0018901031822339898
557.5 0.001893207103095343
558.5 0.0018963015571897006
559.5 0.0018993867927661909
560.5 0.0019024631364585635
561.5 0.0019055310279154588
562.5 0.00190859107713374
563.5 0.0019116441656848013
564.5 0.0019146916411897032
565.5 0.0019177357369603626
566.5 0.0019207806464983418
567.5 0.001923836179613244
568.5 0.0017311363572428441
569.5 0.001445625606091059
570.5 0.0014483472755421121
571.5 0.0014469177298826314
572.5 0.001445562189187028
573.5 0.0014482609461672863
574.5 0.0014509538437317761
575.5 0.001453640868408421
576.5 0.0014563220080341143
577.5 0.0014589972519037375
578.5 0.0014616665909437724
579.5 0.001464330017916148
580.5 0.0014669875276596982
581.5 0.0014696391173787276
582.5 0.0014722847869912755
583.5 0.0014749245395537904
584.5 0.0014775583817847437
585.5 0.0014801863247177686
586.5 0.0014828083845267743
587.5 0.0014854245835824891
588.5 0.0014880349518254427
589.5 0.0014906395285793955
590.5 0.001493238364990273
591.5 0.001495831527374054
592.5 0.001498419101921716
593.5 0.0015010012014948077
594.5 0.0015035779757649546
595.5 0.0015061496269481646
596.5 0.0015087164354312408
597.5 0.0015112788041387946
598.5 0.0015138373417159024
599.5 0.0015163930363813953
600.5 0.0015189476817043567
601.5 0.0015215052293491849
602.5 0.001523939780201322
603.5 0.001268572655759278
604.5 0.0012709404702949349
605.5 0.0012733042584239167
606.5 0.0012756640052944107
607.5 0.0012780196965619583
608.5 0.0012803713184624823
609.5 0.0012827188579052915
610.5 0.0012850623025973658
611.5 0.0012874016412225083
612.5 0.0012897368637331916
613.5 0.0012920679619339407
614.5 0.001294394931136591
615.5 0.0012966397342880202
616.5 0.0012988436257950382
617.5 0.0013011580825438732
618.5 0.0013034683882201241
619.5 0.0013057745463633409
620.5 0.0013080765653072674
621.5 0.001310374459834961
622.5 0.001312668253671088
623.5 0.0013149579833901183
624.5 0.001317243704859721
625.5 0.0013195255045639273
626.5 0.0013218035212470758
627.5 0.0013240779923844102
628.5 0.0013263493727907179
629.5 0.0013286187409182065
630.5 0.0012902030799826914
631.5 0.0012745146777000632
632.5 0.001276748829499561
633.5 0.0012789790426680912
634.5 0.0012812053016141957
635.5 0.001283427591137327
636.5 0.001285645896702922
637.5 0.0012878602050823246
638.5 0.0012900705062027207
639.5 0.0012922768011260075
640.5 0.001294051314855992
641.5 0.0012962048439200834
642.5 0.0012983988097100753
643.5 0.0013005886780402696
644.5 0.0013027744331634734
645.5 0.0013049560594036553
646.5 0.0013071335411593851
647.5 0.0013093068629076584
648.5 0.0013114760092080612
649.5 0.0013136409647073936
650.5 0.0013158017141447766
651.5 0.001317958242357312
652.5 0.0013201105342863825
653.5 0.0013222585749846892
654.5 0.001324402349624143
655.5 0.0013265418435047583
656.5 0.0013286770420646982
657.5 0.001330807930891771
658.5 0.0013329344957365209
659.5 0.0013350567225274377
660.5 0.0013371745973885598
661.5 0.0013392881066601814
662.5 0.0013413972369233395
663.5 0.0013435019750291355
664.5 0.0013456023081341853
665.5 0.0013476982237440038
666.5 0.0013497897097669255
667.5 0.0013518767545819526
668.5 0.0013539593471257525
669.5 0.0013560374770064162
670.5 0.0013581111346558888
671.5 0.001360180311541153
672.5 0.0013622450004719818
673.5 0.0013643051960944292
674.5 0.0013663608958988283
675.5 0.0013684120634151545
676.5 0.0013704080303068406
677.5 0.0013724502407234781
678.5 0.0013744879853369472
679.5 0.0013765213007489614
680.5 0.0013785502559328785
681.5 0.0013805749922886368
682.5 0.001382595864442947
683.5 0.0013761146264882368
684.5 0.0013698234213170809
685.5 0.0013718273148391911
686.5 0.0013738266687861075
687.5 0.0013758214760387064
688.5 0.0013778117307453696
689.5 0.001379797428642517
690.5 0.0013817785674941781
691.5 0.001383755147709164
692.5 0.0013857271732316604
693.5 0.0013876946528689745
694.5 0.0013896576023501317
695.5 0.0013916160476757683
696.5 0.001393570030912185
697.5 0.0013955196210424495
698.5 0.0013974649366146033
699.5 0.0013994062011101628
700.5 0.0014013439184113559
701.5 0.001403261955669963
702.5 0.0013713724617015826
703.5 0.0013730893610960164
704.5 0.0013750017844273057
705.5 0.0013769096686311098
706.5 0.0013788130019251755
707.5 0.0013807117727961157
708.5 0.0013826059700540265
709.5 0.0013844955829094196
710.5 0.0013863806010865152
711.5 0.0013882610149998408
712.5 0.001390136816049211
713.5 0.0013920079971576499
714.5 0.00139387455387325
715.5 0.0013957364870324548
716.5 0.0013975938111581148
717.5 0.001398656545029639
718.5 0.001399697878969112
719.5 0.0014015409948108534
720.5 0.001403379422080239
721.5 0.0014052131534832341
722.5 0.0014070421825709378
723.5 0.001408866503910194
724.5 0.001410686113307116
725.5 0.0014125010081055484
726.5 0.0014143111875937692
727.5 0.0014161166535715177
728.5 0.0014179174111615472
729.5 0.0014197134700067034
730.5 0.0014215048461004274
731.5 0.0014232915647105328
732.5 0.0014250736653100002
733.5 0.0014268512104923115
734.5 0.0014286243036564603
735.5 0.0014303931289606495
736.5 0.0014321491751551733
737.5 0.0014339025495985743
738.5 0.001410419334686515
739.5 0.0014017511690894676
740.5 0.0014035035201864648
741.5 0.0014052512072572926
742.5 0.0014069942187460017
743.5 0.001408732543141514
744.5 0.0014104661689784356
745.5 0.0014121950848378561
746.5 0.00141391927934824
747.5 0.0014156387411863945
748.5 0.001417353459078475
749.5 0.0014190634218011215
750.5 0.001420768618182614
751.5 0.00142246903710418
752.5 0.0014241646675013952
753.5 0.0014258554983656664
754.5 0.0014275415187458903
755.5 0.00142922271775023
756.5 0.0014308990845480526
757.5 0.0014325706083720636
758.5 0.0014342372785206398
759.5 0.0014358990843603924
760.5 0.0014375560153290128
761.5 0.0014392080609384095
762.5 0.0014408552107782282
763.5 0.001442497454519797
764.5 0.001444134781920541
765.5 0.0014457671828290422
766.5 0.0014473946471907709
767.5 0.0014490171650547313
768.5 0.0014506347265811578
769.5 0.001452247322050553
770.5 0.0014538549418744062
771.5 0.0014554575766080261
772.5 0.0014570552169661606
773.5 0.0014586478538421738
774.5 0.0014602354783320507
775.5 0.001461818081764828
776.5 0.0014633956557419676
777.5 0.0014649681921892843
778.5 0.001466535683426976
779.5 0.001468098122266548
780.5 0.0014696555021489622
781.5 0.0014712078173485048
782.5 0.001472755063286216
783.5 0.0014742972370368008
784.5 0.0014758343382014608
785.5 0.001477366370538119
786.5 0.001478893345360149
787.5 0.0014804152898485734
788.5 0.0014819322734461017
789.5 0.0014809527922968226
790.5 0.0014799110246628817
791.5 0.0014814133279980439
792.5 0.0014829104979274554
793.5 0.0014844025277628726
794.5 0.0014858894111383191
795.5 0.001487371142042098
796.5 0.001488847714853222
797.5 0.0014903191243829997
798.5 0.0014917853659227424
799.5 0.0014932464352985992
800.5 0.001494702328934973
801.5 0.0014961530439281082
802.5 0.0014975985781319047
803.5 0.0014990389302585911
804.5 0.001500474099997494
805.5 0.0015019040881561574
806.5 0.0015033288968292458
807.5 0.0015047485296027117
808.5 0.0015061629918031378
809.5 0.0015075722908065817
810.5 0.0015089764364279363
811.5 0.0015103754414237235
812.5 0.0015117693221641472
813.5 0.001513158099579103
814.5 0.001514541800602784
815.5 0.001515920460693158
816.5 0.0015172941293214014
817.5 0.001518662887754033
818.5 0.001518472229784578
819.5 0.0015196453401314744
820.5 0.0015210001267228867
821.5 0.001522350220711434
822.5 0.001523695745260939
823.5 0.0015250368576796628
824.5 0.0015263737615596397
825.5 0.0015277067246335112
826.5 0.0015290361058243962
827.5 0.001530362397651562
828.5 0.001531686295466601
829.5 0.0015330088161691288
830.5 0.0015343315143990688
831.5 0.0015356569073584712
832.5 0.0015369893969016837
833.5 0.0015383375638878078
834.5 0.0015397211552743686
835.5 0.0015412010125405002
836.5 0.0015420703747645117
837.5 0.0015414591224260634
838.5 0.001542705584950898
839.5 0.001543946444303921
840.5 0.0015451816920694244
841.5 0.0015464113198681352
842.5 0.0015476353193576839
843.5 0.0015488536822331604
844.5 0.0015500664002277272
845.5 0.0015512734651133198
846.5 0.0015524748687014125
847.5 0.0015536706028439371
848.5 0.0015548606594342844
849.5 0.001556045030408467
850.5 0.0015572237077464749
851.5 0.001558396683473809
852.5 0.0015595639496633145
853.5 0.001560725498437315
854.5 0.0015618813219701617
855.5 0.001563031412491315
856.5 0.0015641757622890792
857.5 0.0015653143637152723
858.5 0.0015664472091910595
859.5 0.0015675742912144748
860.5 0.001568695602370224
861.5 0.001569811135342799
862.5 0.0015709208829343929
863.5 0.0015720248380901103
864.5 0.0015731229939344841
865.5 0.0015742153438262868
866.5 0.001575301881444478
867.5 0.001576382600930141
868.5 0.0015774574971370327
869.5 0.0015785265661143074
870.5 0.0015795898061564772
871.5 0.0015806472205418154
872.5 0.0015816988273164273
873.5 0.0015817807931076038
874.5 0.0015825673924205028
875.5 0.0015836020241649265
876.5 0.00158463077453904
877.5 0.001585653636705841
878.5 0.0015866706039064434
879.5 0.001587681669465648
880.5 0.0015886868267984337
881.5 0.0015896860694174777
882.5 0.0015906793909419702
883.5 0.0015916667851080374
884.5 0.0015926482457811455
885.5 0.0015936237669709743
886.5 0.0015945933428495407
887.5 0.0015955569677733154
888.5 0.001596514636310704
889.5 0.0015974663432764787
890.5 0.0015984120837755221
891.5 0.0015993518532591824
892.5 0.0016002856475989323
893.5 0.0016012134631843728
894.5 0.0016021352970560236
895.5 0.0016030511470892168
896.5 0.001603961012255139
897.5 0.0016048648930023007
898.5 0.0016057627918336528
899.5 0.0016066547142171695
900.5 0.001607540670099276
901.5 0.0016084206765921416
902.5 0.0016092947631786763
903.5 0.0016101629830769478
904.5 0.0016110254428791234
905.5 0.001611882406903337
906.5 0.0016064255372875904
907.5 0.0016011597388818448
908.5 0.001602005142623022
909.5 0.001602844525189783
910.5 0.0016036778804670482
911.5 0.0016045052023994056
912.5 0.0016053264849942967
913.5 0.0016061417223254776
914.5 0.0016069509085367437
915.5 0.0016077540378460183
916.5 0.0016085511045497742
917.5 0.001609342103027821
918.5 0.0016101270277485444
919.5 0.0016109058732745565
920.5 0.0016116786342688658
921.5 0.0016124453055015807
922.5 0.001613205881857176
923.5 0.0016139603583424425
924.5 0.0016147087300951264
925.5 0.0016154509923933474
926.5 0.0016161871406658844
927.5 0.0016169171705034313
928.5 0.0016176410776709202
929.5 0.0016183588581210038
930.5 0.0016190705080089552
931.5 0.0016197760237089977
932.5 0.0016204754018324236
933.5 0.0016211686392476334
934.5 0.0016218557331024856
935.5 0.0016225366808491927
936.5 0.0016232114802723493
937.5 0.0016238801295204914
938.5 0.0016245426271419671
939.5 0.001625198972125854
940.5 0.0016258491639491175
941.5 0.0016264932026312615
942.5 0.0016271310887983395
943.5 0.0016277628237586256
944.5 0.0016283884095930697
945.5 0.001629007849264787
946.5 0.001629621146753444
947.5 0.0016302283072226803
948.5 0.001630829337232578
949.5 0.0016314242450148448
950.5 0.0016320130408381372
951.5 0.0016325957375081402
952.5 0.001633172351078884
953.5 0.0016337429019181522
954.5 0.0016343074164212638
955.5 0.0016348659300728962
956.5 0.0016354184938905014
957.5 0.0016359651923651326
958.5 0.0016365046193675056
959.5 0.0016340582922840926
960.5 0.0016345015910561743
961.5 0.0016350268752528463
962.5 0.0016355467670660954
963.5 0.0016360616521851298
964.5 0.0016365723663015008
965.5 0.0016105877303114339
966.5 0.0015838664434371802
967.5 0.001584392074230272
968.5 0.001584912007537573
969.5 0.0015854262742866945
970.5 0.001585934913008068
971.5 0.0015864379724184702
972.5 0.0015869355152749824
973.5 0.0015874276243550952
974.5 0.0015879144121969736
975.5 0.0015883960379657245
976.5 0.0015888727390846228
977.5 0.0015893448973701516
978.5 0.0015898132010758851
979.5 0.0015902791600074804
980.5 0.001590694723617411
981.5 0.0014928496669565372
982.5 0.001493358293144649
983.5 0.0014938616151181847
984.5 0.0014943596340944707
985.5 0.001494852351832214
986.5 0.001495339770696996
987.5 0.0014958218937385017
988.5 0.0014962987247825264
989.5 0.0014967702685414817
990.5 0.001497236530748544
991.5 0.001497697518322152
992.5 0.001498153239570079
993.5 0.0014986037044456319
994.5 0.001499048924873509
995.5 0.0014994889151701393
996.5 0.0014999236925945603
997.5 0.00150035327808303
998.5 0.0015007776972486974
999.5 0.001501196981775402
1000.5 0.001501611171423178
1001.5 0.00150202031706195
1002.5 0.0015024205717577262
1003.5 0.0015027854914599868
1004.5 0.0015031800275135275
1005.5 0.001503569965084535
1006.5 0.0015039555698191818
1007.5 0.0015043372841716989
1008.5 0.0015047159485969037
1009.5 0.001505093580610354
1010.5 0.0014583557832633584
1011.5 0.0014132575701822265
1012.5 0.001413690038749095
1013.5 0.0014141176566556499
1014.5 0.0014145404220365667
1015.5 0.0014149583332008387
1016.5 0.001415371388653121
1017.5 0.0014157795871189687
1018.5 0.0014161829275752184
1019.5 0.0014165814092868233
1020.5 0.001416975031852156
1021.5 0.0014173637952595564
1022.5 0.0014177476999589307
1023.5 0.0014181267469539683
1024.5 0.001418500937923031
1025.5 0.0014188702753807345
1026.5 0.001419234762898598
1027.5 0.00141959440541367
1028.5 0.0014199492096721438
1029.5 0.0014202991848875416
1030.5 0.0014206443437551695
1031.5 0.001420984704090187
1032.5 0.0014213202916331003
1033.5 0.0014216511452387894
1034.5 0.0014219773275349781
1035.5 0.0014222989504158604
1036.5 0.0014226162530592487
1037.5 0.001416255819347853
1038.5 0.0014062767772627378
1039.5 0.0014065949964251877
1040.5 0.0014069084707697104
1041.5 0.001407217259469379
1042.5 0.0014075193973759296
1043.5 0.0014038038937977692
1044.5 0.0014041011261333488
1045.5 0.0014043935407988708
1046.5 0.0014046811356802174
1047.5 0.0014049639088631514
1048.5 0.0014052418587708628
1049.5 0.0014055149844824104
1050.5 0.0014057832866517202
1051.5 0.0014060467714721917
1052.5 0.0014060936335199255
1053.5 0.0014063265236160857
1054.5 0.0014065757203130798
1055.5 0.001406820076325153
1056.5 0.0014070595896435074
1057.5 0.001407294258337575
1058.5 0.0014075240805655964
1059.5 0.0014077490545878007
1060.5 0.0014079691787828518
1061.5 0.0014081844516688482
1062.5 0.001408394871930857
1063.5 0.00140860043845763
1064.5 0.001408801150392336
1065.5 0.0014089970072047723
1066.5 0.0014091880087987543
1067.5 0.0014093741556800655
1068.5 0.001409555449237027
1069.5 0.0014097318922517705
1070.5 0.0014099034899529466
1071.5 0.0014100702526173784
1072.5 0.0014102322043334267
1073.5 0.0014098803612795788
1074.5 0.0014095425467052585
1075.5 0.0014096908443032654
1076.5 0.001409834336049531
1077.5 0.0014099730773736677
1078.5 0.0014091676767226842
1079.5 0.0014071737881285852
1080.5 0.0014073011316146947
1081.5 0.00140742361047072
1082.5 0.0014075412243919076
1083.5 0.0014076539732871588
1084.5 0.0014077618573026186
1085.5 0.0014078648768488437
1086.5 0.001407963032632308
1087.5 0.0014080563256923004
1088.5 0.0014081447574443877
1089.5 0.0014082283297321503
1090.5 0.001408307044889325
1091.5 0.00140838090581521
1092.5 0.0014084499160672299
1093.5 0.001408514079975837
1094.5 0.0014085734027890371
1095.5 0.0014086278908566118
1096.5 0.0014086775518686006
1097.5 0.0014087223951689883
1098.5 0.0014087624321761146
1099.5 0.0014087976769578427
1100.5 0.0014088281470373556
1101.5 0.001408853864553839
1102.5 0.001408874857989979
1103.5 0.0014088911648468178
1104.5 0.0014089028359918973
1105.5 0.0014089099431752459
1106.5 0.0014089125931022763
1107.5 0.0014089109568175906
1108.5 0.0014089053416215728
1109.5 0.001408896419502077
1110.5 0.0014088628943768893
1111.5 0.0013652816203915496
1112.5 0.001365295198036523
1113.5 0.001365304149189962
1114.5 0.0013653084924202831
1115.5 0.0013653082607371866
1116.5 0.0013653035254345609
1117.5 0.001363052701503802
1118.5 0.00136072587014251
1119.5 0.0013607112314770015
1120.5 0.0013606919582033093
1121.5 0.0013606680537792105
1122.5 0.001360639522169933
1123.5 0.0013606063678914158
1124.5 0.0013605685960574518
1125.5 0.001360526212431307
1126.5 0.0013604792234822225
1127.5 0.0013604276364474134
1128.5 0.0013603714594003472
1129.5 0.0013603107013260654
1130.5 0.001360245372204513
1131.5 0.0013601754831031735
1132.5 0.0013601010462802876
1133.5 0.0013600220753004974
1134.5 0.0013599385851649287
1135.5 0.0013598505924583661
1136.5 0.001359758115516711
1137.5 0.0013596611746187225
1138.5 0.0013595597922071456
1139.5 0.0013594539931456812
1140.5 0.0013593438050201136
1141.5 0.001359229258494471
1142.5 0.0013591103877365154
1143.5 0.0013589872309318432
1144.5 0.001358859830912894
1145.5 0.001358728235939929
1146.5 0.0013585925006877623
1147.5 0.0013584526875204082
1148.5 0.0013583088681878635
1149.5 0.0013581611261882644
1150.5 0.0013580095603085956
1151.5 0.0013578542907055119
1152.5 0.0013576954726696754
1153.5 0.0013575323547023752
1154.5 0.0013555186966629647
1155.5 0.0013553517882778972
1156.5 0.0013551821325291618
1157.5 0.0013550101083086622
1158.5 0.0013548362246540307
1159.5 0.0013546611941666466
1160.5 0.0013544860700739991
1161.5 0.0013543125310312644
1162.5 0.0013541435728840598
1163.5 0.0013539856790612784
1164.5 0.001353649915119565
1165.5 0.0009362688400587401
1166.5 0.0009092501386094511
1167.5 0.0009095000952005941
1168.5 0.000909747858050562
1169.5 0.0009099934364985995
1170.5 0.0009102368417543926
1171.5 0.0009104780873497086
1172.5 0.0009107171897309942
1173.5 0.000910954169047935
1174.5 0.0009111890502191996
1175.5 0.0009114218643982089
1176.5 0.0009116526510290106
1177.5 0.000911881460794554
1178.5 0.0009121083599537515
1179.5 0.0009123334369113762
1180.5 0.0009125568125177605
1181.5 0.0009127786568854677
1182.5 0.0009129992182240872
1183.5 0.0009132188753516411
1184.5 0.0009134382408810998
1185.5 0.0009136583851919206
1186.5 0.0009138813937222666
1187.5 0.0009141120641303248
1188.5 0.0009143651759647964
1189.5 0.0009144687849686101
1190.5 0.0009138995804130679
1191.5 0.0009140934734190007
1192.5 0.0009142850708032574
1193.5 0.0009144743716696921
1194.5 0.0009146613751237933
1195.5 0.0009148460802725246
1196.5 0.0009150284862240823
1197.5 0.0009152085920877419
1198.5 0.0009153863969736472
1199.5 0.0009155618999926235
1200.5 0.0009157351002560152
1201.5 0.0009159059968755013
1202.5 0.0009160745889629506
1203.5 0.0009162408756302606
1204.5 0.0009164048559892326
1205.5 0.0009165665291514338
1206.5 0.0009167258942281164
1207.5 0.0009168829503301052
1208.5 0.0009170376965677578
1209.5 0.0009171901320508963
1210.5 0.0009173402558888417
1211.5 0.0009174880671903766
1212.5 0.0009176335650638293
1213.5 0.0009177767486171624
1214.5 0.0009179176169581114
1215.5 0.0009180561691943411
1216.5 0.0009181924044337203
1217.5 0.0009183263217845791
1218.5 0.0009184579203560973
1219.5 0.00091858719925873
1220.5 0.0009187141576047177
1221.5 0.0009188387945087074
1222.5 0.0009189611090884598
1223.5 0.000919081100465652
1224.5 0.0009191987677668599
1225.5 0.0009193141101246263
1226.5 0.0009194271266786831
1227.5 0.0009195378165774197
1228.5 0.0009196461789794597
1229.5 0.0009197522130555134
1230.5 0.0009198559179904498
1231.5 0.0009199572929856598
1232.5 0.0009200563372617545
1233.5 0.0009201530500615896
1234.5 0.0009202474306537346
1235.5 0.0009203394783364105
1236.5 0.0009204291924419907
1237.5 0.0009205165723421447
1238.5 0.0009206016174537707
1239.5 0.0009206843272458372
1240.5 0.0009207647012473347
1241.5 0.0009208427390566135
1242.5 0.0009209184403523871
1243.5 0.0009209918049068836
1244.5 0.0009210628326017445
1245.5 0.0009211315234475144
1246.5 0.0009211978776079237
1247.5 0.0009212618954307937
1248.5 0.0009213235774882821
1249.5 0.0009213829246306909
1250.5 0.0009214399380608017
1251.5 0.0009214946194405208
1252.5 0.0009215469710509516
1253.5 0.0009215969960460527
1254.5 0.0009216446988826294
1255.5 0.0009216900861141497
1256.5 0.0009217331680326638
1257.5 0.0009217739626653035
1258.5 0.0009218125084341025
1259.5 0.0009218476275949096
1260.5 0.0009194699658839694
1261.5 0.0009195040813809765
1262.5 0.0009195358801702333
1263.5 0.0009195653654243245
1264.5 0.000919592540810048
1265.5 0.0009196174105491275
1266.5 0.0009196399794883147
1267.5 0.0009196602531806988
1268.5 0.0009196782379810033
1269.5 0.0009196939411582266
1270.5 0.0009197073710303286
1271.5 0.0009197185371270923
1272.5 0.0009197274503896821
1273.5 0.0009197341234185545
1274.5 0.000919738570786204
1275.5 0.0009197408094381041
1276.5 0.0009197408592158212
1277.5 0.0009197387435526263
1278.5 0.0009197344904177547
1279.5 0.0009197281336277486
1280.5 0.0009197197147151118
1281.5 0.0009197092856707998
1282.5 0.0009196969131118646
1283.5 0.0009196826848868625
1284.5 0.00091966672110685
1285.5 0.0009196491938438153
1286.5 0.0009196303655861935
1287.5 0.000919610674293597
1288.5 0.0009195909608005815
1289.5 0.0009195733201947424
1290.5 0.0008388598069440637
1291.5 0.0008288467506426145
1292.5 0.0008289370402107492
1293.5 0.0008290253993227427
1294.5 0.0008291118275114134
1295.5 0.0008291963243172771
1296.5 0.0008292788892885244
1297.5 0.0008293595219810308
1298.5 0.000829438221958363
1299.5 0.0008295149887917782
1300.5 0.000829589822060235
1301.5 0.0008296627213503813
1302.5 0.0008297336862565706
1303.5 0.0008298027163808627
1304.5 0.0008298698113330182
1305.5 0.0008299349707305114
1306.5 0.0008299981941985182
1307.5 0.0008300594813699339
1308.5 0.0008301188318853539
1309.5 0.0008301762453931049
1310.5 0.0008302317215492084
1311.5 0.0008302852600174139
1312.5 0.0008303368604691682
1313.5 0.0008303865225836523
1314.5 0.0008304342460477427
1315.5 0.000830480030556042
1316.5 0.0008305238758108488
1317.5 0.0008305657815221773
1318.5 0.0008306057474077478
1319.5 0.0008306437731929869
1320.5 0.0008306798586110217
1321.5 0.0008307140034026669
1322.5 0.0008307462073164487
1323.5 0.0008307764701085671
1324.5 0.0008308047915429146
1325.5 0.0008308311713910601
1326.5 0.0008308556094322479
1327.5 0.0008308781054533948
1328.5 0.0008308986592490718
1329.5 0.0008309172706215062
1330.5 0.0008309339393805681
1331.5 0.0008309486653437656
1332.5 0.0008309614483362512
1333.5 0.0008309722881907687
1334.5 0.0008309811847476901
1335.5 0.0008309881378549802
1336.5 0.0008309931473681906
1337.5 0.0008309962131504423
1338.5 0.0008309973350724208
1339.5 0.0008309965130123632
1340.5 0.000830993746856024
1341.5 0.000830989036496687
1342.5 0.0008309823818351434
1343.5 0.0008309737827796506
1344.5 0.0008309632392459438
1345.5 0.0008309507511572027
1346.5 0.0008309363184440309
1347.5 0.0008309199410444438
1348.5 0.0008309016189038428
1349.5 0.0008308813519749908
1350.5 0.0008308591402179859
1351.5 0.0008308349836002375
1352.5 0.0008308088820964618
1353.5 0.0008307808356886108
1354.5 0.0008307508443658898
1355.5 0.0008307189081246997
1356.5 0.0008306850269686082
1357.5 0.0008306492009083379
1358.5 0.0008306114299617143
1359.5 0.0008305717141536266
1360.5 0.0008305300535160129
1361.5 0.0008304864480878052
1362.5 0.000830440897914907
1363.5 0.000830393403050124
1364.5 0.0008303439635531537
1365.5 0.0008302925794905281
1366.5 0.00083023925093556
1367.5 0.0008301839779683173
1368.5 0.0008301267606755521
1369.5 0.0008300675991506649
1370.5 0.0008300064934936443
1371.5 0.0008299434438110184
1372.5 0.000829878450215793
1373.5 0.0008298115128273936
1374.5 0.0008297426317716179
1375.5 0.0008296718071805617
1376.5 0.0008295990391925409
1377.5 0.0008295243279520612
1378.5 0.0008294476736097087
1379.5 0.0008293690763221147
1380.5 0.0008292885362518448
1381.5 0.000829206053567363
1382.5 0.0008291216284429243
1383.5 0.0008290352610584957
1384.5 0.0008289469515996915
1385.5 0.00082885670025766
1386.5 0.0008287645072290217
1387.5 0.0008286703727157451
1388.5 0.0008285742969250876
1389.5 0.0008284762800694753
1390.5 0.0008283763223664027
1391.5 0.0008282744240383337
1392.5 0.0008281705853125952
1393.5 0.0008280648064212717
1394.5 0.0008279570876010684
1395.5 0.0008278474290932359
1396.5 0.0008277358311433987
1397.5 0.0008276222940014856
1398.5 0.0008275068179215592
1399.5 0.0008273894031617114
1400.5 0.0008272700499839151
1401.5 0.000827148758653899
1402.5 0.0008270255294410037
1403.5 0.0008269003626180246
1404.5 0.0008267732584610828
1405.5 0.0008266442172494647
1406.5 0.0008265132392654588
1407.5 0.0008263803247942145
1408.5 0.0008262454741235645
1409.5 0.0008261086875438668
1410.5 0.0008259699653478284
1411.5 0.0008258293078303452
1412.5 0.0008256867152883088
1413.5 0.0008255421880204323
1414.5 0.0008253957263270761
1415.5 0.0008252473305100518
1416.5 0.000825097000872432
1417.5 0.0008249447377183587
1418.5 0.0008247905413528594
1419.5 0.0008246344120816268
1420.5 0.0008244763502108411
1421.5 0.0008243163560469562
1422.5 0.0008241544298964906
1423.5 0.0008239905720658429
1424.5 0.0008238247828610566
1425.5 0.0008236570625876303
1426.5 0.0008234874115503162
1427.5 0.0008233158300528909
1428.5 0.0008231423183979727
1429.5 0.0008229668768868011
1430.5 0.000822789505819039
1431.5 0.0008226102054925717
1432.5 0.0008224289762033207
1433.5 0.0008222458182450329
1434.5 0.0008220607319091268
1435.5 0.0008218737174844745
1436.5 0.0008216847752572668
1437.5 0.0008214939055108388
1438.5 0.00082130110852552
1439.5 0.0008211063845785088
1440.5 0.0008209097339437363
1441.5 0.0008207111568917807
1442.5 0.0008205106536897669
1443.5 0.0008203082246013249
1444.5 0.0008201038698865213
1445.5 0.0008198975898018726
1446.5 0.0008196893846003641
1447.5 0.0008194792545314833
1448.5 0.0008192671998413384
1449.5 0.0008190532207727667
1450.5 0.0008188373175655348
1451.5 0.0008186194904565679
1452.5 0.0008183997396802147
1453.5 0.0008181780654686419
1454.5 0.0008179544680522196
1455.5 0.0008177289476600461
1456.5 0.0008175015045205198
1457.5 0.0008172721388620164
1458.5 0.0008170408509136811
1459.5 0.0008168076409063166
1460.5 0.0008165725090734016
1461.5 0.0008163354556522523
1462.5 0.0008160964808853105
1463.5 0.0008158555850216411
1464.5 0.000815612768318566
1465.5 0.0008153680310435232
1466.5 0.0008151213734761196
1467.5 0.0008148727959104489
1468.5 0.0008146222986576715
1469.5 0.000814369882048834
1470.5 0.0008141155464380832
1471.5 0.000813859292206149
1472.5 0.0008136011197642588
1473.5 0.0008133410295584461
1474.5 0.0008130790220742912
1475.5 0.0008128150978422431
1476.5 0.0008125492574434028
1477.5 0.0008122815015159595
1478.5 0.0008120118307622887
1479.5 0.0008117402459567971
1480.5 0.0008114667479545377
1481.5 0.0008111913377007768
1482.5 0.0008109140162414961
1483.5 0.0008106347847350469
1484.5 0.0008103536444649708
1485.5 0.0008100705968541951
1486.5 0.0008097856434807587
1487.5 0.0008094987860951879
1488.5 0.000809210026639779
1489.5 0.0008089193672700301
1490.5 0.0008086268103784649
1491.5 0.0008083323586211945
1492.5 0.0008080360149476234
1493.5 0.0008077377826337437
1494.5 0.0008074376653196016
1495.5 0.0008071356670515846
1496.5 0.0008068317923304845
1497.5 0.0008065260461662151
1498.5 0.0008062184341407333
1499.5 0.0008059089624806537
1500.5 0.0008055976381418954
1501.5 0.0008052844689090394
1502.5 0.0008049694635132489
1503.5 0.0008046526317735652
1504.5 0.0008043339847682722
1505.5 0.000804013535045392
1506.5 0.0008036912968847085
1507.5 0.0008033672866289137
1508.5 0.000803041523108752
1509.5 0.0008027140281983068
1510.5 0.0008023848275539334
1511.5 0.0008020539516178856
1512.5 0.0008017214370126274
1513.5 0.000801387328528255
1514.5 0.0008010516820400492
1515.5 0.0008007145689430473
1516.5 0.0008003760831811742
1517.5 0.0008000363529831543
1518.5 0.0007996955617991638
1519.5 0.0007993539890678281
1520.5 0.000799012099836327
1521.5 0.0007986707809052091
1522.5 0.0007983321887090409
1523.5 0.000750488606626113
1524.5 0.0007033816482254004
1525.5 0.0007031857732409952
1526.5 0.0007029883245570462
1527.5 0.0007027893025636933
1528.5 0.000702588707657352
1529.5 0.000702386540240711
1530.5 0.0007021828007227701
1531.5 0.0007019774895188417
1532.5 0.0007017706070505649
1533.5 0.000701562153745954
1534.5 0.00070135213003937
1535.5 0.0007011405363715849
1536.5 0.0007009273731897776
1537.5 0.0007007126409475571
1538.5 0.0007004963401050135
1539.5 0.0007002784711287009
1540.5 0.000700059034491706
1541.5 0.0006998380306736506
1542.5 0.0006996154601607316
1543.5 0.000699391323445764
1544.5 0.0006991656210281952
1545.5 0.0006989383534141729
1546.5 0.000698709521116554
1547.5 0.0006984791246549836
1548.5 0.0006982471645559182
1549.5 0.0006980136413526934
1550.5 0.0006977785555855807
1551.5 0.0006975419078018504
1552.5 0.0006973036985558257
1553.5 0.0006970639284089856
1554.5 0.0006968225979300234
1555.5 0.00069657970769496
1556.5 0.0006963352582872072
1557.5 0.0006960892502977235
1558.5 0.0006958416843250976
1559.5 0.0006955925609756892
1560.5 0.000695341880863794
1561.5 0.0006950896446117819
1562.5 0.0006948358528502853
1563.5 0.0006945805062184073
1564.5 0.0006943236053639363
1565.5 0.0006940651509435912
1566.5 0.0006938051436233067
1567.5 0.0006935435840785408
1568.5 0.0006932804729946275
1569.5 0.0006930158110671477
1570.5 0.0006927495990024095
1571.5 0.0006924818375179194
1572.5 0.0006922125273429455
1573.5 0.0006919416692191854
1574.5 0.0006916692639014817
1575.5 0.0006913953121586486
1576.5 0.0006911198147744496
1577.5 0.0006908427725486973
1578.5 0.0006905641862985023
1579.5 0.0006902840568597724
1580.5 0.0006900023850888883
1581.5 0.0006897191718647234
1582.5 0.0006894344180909546
1583.5 0.0006891481246988048
1584.5 0.0006888602926502863
1585.5 0.0006885709229420491
1586.5 0.0006882800166099711
1587.5 0.0006879875747346613
1588.5 0.0006876935984481379
1589.5 0.0006873980889419252
1590.5 0.0006871010474769521
1591.5 0.0006868024753958331
1592.5 0.0006865023741380601
1593.5 0.0006862007452591317
1594.5 0.0006858975904547866
1595.5 0.000685592911592009
1596.5 0.0006852867107492389
1597.5 0.0006849789902691285
1598.5 0.0006846697528287026
1599.5 0.0006843590015342575
1600.5 0.000684046740051816
1601.5 0.0006837329727901361
1602.5 0.0006834177051631455
1603.5 0.000683100943975967
1604.5 0.0006827826980097093
1605.5 0.000682462978938116
1606.5 0.0006821418028242081
1607.5 0.0006818191926863117
1608.5 0.0006814951831708062
1609.5 0.0006811698297335935
1610.5 0.0006808432285676226
1611.5 0.0006805155661836576
1612.5 0.0006801872703914009
1613.5 0.00067985965696792
1614.5 0.0006795174060172844
1615.5 0.0006790677419856732
1616.5 0.0006787309854626535
1617.5 0.0006783927143502745
1618.5 0.000678052929532805
1619.5 0.0006777116318985371
1620.5 0.0006773688223397248
1621.5 0.0006770245017525631
1622.5 0.0006766786710370956
1623.5 0.000676331331097218
1624.5 0.0006759824828405955
1625.5 0.0006756321271786443
1626.5 0.0006752802650264715
1627.5 0.0006749268973028499
1628.5 0.0006745720249301575
1629.5 0.0006742156488343763
1630.5 0.0006738577699450154
1631.5 0.000673498389195125
1632.5 0.000673137507521227
1633.5 0.0006727751258633189
1634.5 0.0006724112451648549
1635.5 0.0006720458663727072
1636.5 0.0006716789904371752
1637.5 0.0006713106183119765
1638.5 0.0006709407509542476
1639.5 0.0006705693893245474
1640.5 0.0006701965343868733
1641.5 0.0006698221871086822
1642.5 0.0006694463484609325
1643.5 0.0006690690194181095
1644.5 0.0006686902009582866
1645.5 0.0006683098940631769
1646.5 0.0006679280997182207
1647.5 0.0006675448189126654
1648.5 0.0006671600526396571
1649.5 0.0006667738018963717
1650.5 0.0006663860676841462
1651.5 0.0006659968510086243
1652.5 0.0006656061528799333
1653.5 0.0006652139743128775
1654.5 0.0006648203163271359
1655.5 0.0006644251799475433
1656.5 0.0006640285662043088
1657.5 0.0006636304761333535
1658.5 0.0006632309107766115
1659.5 0.000662829871182407
1660.5 0.0006624273584058538
1661.5 0.0006620233735092777
1662.5 0.0006616179175627133
1663.5 0.0006612109916444296
1664.5 0.0006608025968414946
1665.5 0.000660392734250423
1666.5 0.0006599814049778502
1667.5 0.000659568610141286
1668.5 0.0006591543508699352
1669.5 0.0006587386283055789
1670.5 0.0006583214436035604
1671.5 0.0006579027979338059
1672.5 0.0006574826924820036
1673.5 0.0006570611284508134
1674.5 0.0006566381070612332
1675.5 0.0006562136295540382
1676.5 0.0006557876971913941
1677.5 0.0006553603112585411
1678.5 0.0006549314730656711
1679.5 0.0006545011839499325
1680.5 0.0006540694452776356
1681.5 0.0006536362584465767
1682.5 0.0006532016248886281
1683.5 0.0006527655460725005
1684.5 0.0006523280235067467
1685.5 0.0006518890587430183
1686.5 0.0006514486533795793
1687.5 0.0006510068090651311
1688.5 0.0006505635275029678
1689.5 0.0006501188104554415
1690.5 0.0006496726597488559
1691.5 0.0006492250772787548
1692.5 0.0006487760650156671
1693.5 0.0006483256250113662
1694.5 0.0006478737594056641
1695.5 0.0006474204704338547
1696.5 0.0006469657604347737
1697.5 0.0006465096318596607
1698.5 0.0006460520872818304
1699.5 0.0006455931294072797
1700.5 0.0006451327610863212
1701.5 0.0006446709853264351
1702.5 0.0006442078053064131
1703.5 0.0006437432243920376
1704.5 0.0006432772461534814
1705.5 0.0006428098743846945
1706.5 0.0006423411131251302
1707.5 0.0006418709666840887
1708.5 0.000641399439668265
1709.5 0.000640926537012973
1710.5 0.0006404522640177933
1711.5 0.0006399766263874907
1712.5 0.0006394996302793428
1713.5 0.0006390212823582236
1714.5 0.0006385415898612229
1715.5 0.0006380605606741386
1716.5 0.0006375782034226992
1717.5 0.000637094527582556
1718.5 0.0006366095436130308
1719.5 0.0006361232631216964
1720.5 0.0006356356990690999
1721.5 0.0006351468660265822
1722.5 0.0006346567805053925
1723.5 0.0006341654613828623
1724.5 0.0006336729304633104
1725.5 0.0006331792132296512
1726.5 0.0006326843398712941
1727.5 0.0006321883467234766
1728.5 0.0006316912783388705
1729.5 0.000631193190568337
1730.5 0.0006306941553272488
1731.5 0.0006301942683377877
1732.5 0.0006296936625038538
1733.5 0.0006291925329452582
1734.5 0.0006286911892614674
1735.5 0.0006281901834621187
1736.5 0.0006276907164485812
1737.5 0.000589275232796763
1738.5 0.0005489555177056818
1739.5 0.000548571538590653
1740.5 0.0005481865668572842
1741.5 0.0005478006286431013
1742.5 0.0005474137565495589
1743.5 0.0005470259919305474
1744.5 0.0005466373882565784
1745.5 0.0005462480162081321
1746.5 0.0005458579716567917
1747.5 0.0005454673886912482
1748.5 0.0005450764619455165
1749.5 0.0005446854872507252
1750.5 0.0005442949415008585
1751.5 0.0005439056559761762
1752.5 0.0005435192475498977
1753.5 0.0005431394317054913
1754.5 0.0005427776460637556
1755.5 0.0005423005861378818
1756.5 0.0005407412547260219
1757.5 0.0005403364603094425
1758.5 0.0005399305703468307
1759.5 0.0005395235882867154
1760.5 0.0005391155178653981
1761.5 0.0005387063631386956
1762.5 0.0005382961285174566
1763.5 0.0005378848188073161
1764.5 0.0005374724392532933
1765.5 0.0005370589955899706
1766.5 0.0005366444940980461
1767.5 0.0005362289416682346
1768.5 0.0005358123458737364
1769.5 0.0005353947150525965
1770.5 0.0005349760584017148
1771.5 0.0005345563860844957
1772.5 0.0005341357093546473
1773.5 0.000533714040699183
1774.5 0.0005332913940044004
1775.5 0.0005328677847495905
1776.5 0.0005324432302342999
1777.5 0.0005320177498467187
1778.5 0.0005315913653827045
1779.5 0.0005311641014277117
1780.5 0.0005307359858176813
1781.5 0.0005303070501997985
1782.5 0.0005298773307209848
1783.5 0.0005294468688815243
1784.5 0.0005290157126044616
1785.5 0.0005285839175907412
1786.5 0.000528151549057556
1787.5 0.0005277186839984005
1788.5 0.0005272854141648896
1789.5 0.0005268518500652411
1790.5 0.0005264181264244495
1791.5 0.0005259844097954085
1792.5 0.000525550909422668
1793.5 0.0005251178931858802
1794.5 0.0005246857117935993
1795.5 0.000524254837050873
1796.5 0.000523825925719498
1797.5 0.0005233999341996682
1798.5 0.0005229783482783816
1799.5 0.0005225637374171389
1800.5 0.0005021348375409134
1801.5 0.00041847472175378294
1802.5 0.0004182729710113317
1803.5 0.0004181059470180869
1804.5 0.0004180263997896762
1805.5 0.0004174192860039867
1806.5 0.0004115471900791136
1807.5 0.00041128253552289904
1808.5 0.0004110170809542964
1809.5 0.0004107508269844791
1810.5 0.00041048377422766625
1811.5 0.00041021592330110697
1812.5 0.0004099472748250977
1813.5 0.0004096778294229799
1814.5 0.0004094075877211374
1815.5 0.00040913655034900876
1816.5 0.0004088647179390769
1817.5 0.00040859209112688674
1818.5 0.00040831867055103003
1819.5 0.0004080444568531648
1820.5 0.00040776945067799876
1821.5 0.0004074936526733137
1822.5 0.000407217063489944
1823.5 0.0004069396837817981
1824.5 0.0004066615142058489
1825.5 0.00040638255542214285
1826.5 0.0004061028080937948
1827.5 0.00040582227288699595
1828.5 0.0004055409504710141
1829.5 0.0004052588415181958
1830.5 0.0004049759467039679
1831.5 0.0004046922667068433
1832.5 0.00040440780220841246
1833.5 0.00040412255389336377
1834.5 0.000403836522449459
1835.5 0.00040354970856757257
1836.5 0.00040326211294165244
1837.5 0.0004029737362687577
1838.5 0.00040268457924903713
1839.5 0.0004023946425857475
1840.5 0.0004021039269852476
1841.5 0.0004018124331570005
1842.5 0.00040152016181358244
1843.5 0.0004012271136706782
1844.5 0.000400933289447095
1845.5 0.00040063868986475694
1846.5 0.0004003433156487045
1847.5 0.00040004716752711853
1848.5 0.00039975024623129744
1849.5 0.0003994525524956833
1850.5 0.00039915408705785683
1851.5 0.00039885485065853816
1852.5 0.0003985548440416098
1853.5 0.0003982540679540961
1854.5 0.0003979525231461913
1855.5 0.0003976502103712542
1856.5 0.000397347130385825
1857.5 0.00039704328394961927
1858.5 0.00039673867182555124
1859.5 0.0003964332947797275
1860.5 0.00039612715358146777
1861.5 0.0003958202490033153
1862.5 0.0003955125818210398
1863.5 0.0003952041528136516
1864.5 0.0003948949627634188
1865.5 0.00039458501245588157
1866.5 0.0003942743026798614
1867.5 0.0003939628342274748
1868.5 0.0003936506078941679
1869.5 0.0003933376244787148
1870.5 0.0003930238847832499
1871.5 0.0003927093896132826
1872.5 0.00039239413977772814
1873.5 0.0003920781360889328
1874.5 0.00039176137936269617
1875.5 0.0003914438704183
1876.5 0.00039112561007854794
1877.5 0.0003908065991697943
1878.5 0.0003904868385219877
1879.5 0.00039016632896869886
1880.5 0.0003898450713471843
1881.5 0.00038952306649841275
1882.5 0.0003892003152671284
1883.5 0.0003888768185018996
1884.5 0.0003885525770551896
1885.5 0.0003882275917833971
1886.5 0.0003879018635469525
1887.5 0.00038757539321037233
1888.5 0.00038724818164234985
1889.5 0.0003869202297158333
1890.5 0.00038659153830813335
1891.5 0.00038626210830099985
1892.5 0.0003859319405807602
1893.5 0.00038560103603840854
1894.5 0.00038526939556975565
1895.5 0.00038493702007554595
1896.5 0.0003846039104616324
1897.5 0.00038427006763909764
1898.5 0.00038393549252446535
1899.5 0.00038360018603987025
1900.5 0.0003832641491132553
1901.5 0.00038292738267860975
1902.5 0.00038258988767619304
1903.5 0.0003822516650528064
1904.5 0.0003819127157620575
1905.5 0.00038157304076469426
1906.5 0.00038123264102891984
1907.5 0.00038089151753076966
1908.5 0.00038054967125450553
1909.5 0.0003802071031930719
1910.5 0.00037986381434855986
1911.5 0.00037951980573276635
1912.5 0.0003791750783677612
1913.5 0.00037882963328656264
1914.5 0.0003784834715338709
1915.5 0.00037813659416686734
1916.5 0.00037778900225616694
1917.5 0.00037744069688683675
1918.5 0.00037709167915959334
1919.5 0.0003767419501921571
1920.5 0.0003763915111208082
1921.5 0.00037604036310219914
1922.5 0.0003756885073154695
1923.5 0.0003753359449647362
1924.5 0.0003749826772820468
1925.5 0.0003746287055309317
1926.5 0.000374274031010712
1927.5 0.00037391865506172626
1928.5 0.000373562579071868
1929.5 0.0003732058044846899
1930.5 0.0003728483328097292
1931.5 0.0003724901656357337
1932.5 0.00037213130464789355
1933.5 0.0003717717516506749
1934.5 0.0003714115085985506
1935.5 0.0003710505776383169
1936.5 0.0003706889611686065
1937.5 0.00037032666192601165
1938.5 0.0003699636831137516
1939.5 0.00036960002860160257
1940.5 0.00036923570325191936
1941.5 0.0003688707134847007
1942.5 0.0003685050683382526
1943.5 0.0003681387816883836
1944.5 0.00036777187768925024
1945.5 0.00036740440807889733
1946.5 0.0003670347573789659
1947.5 0.0003633626959342451
1948.5 0.00036299853770339863
1949.5 0.0003626337054361649
1950.5 0.00036226820017746055
1951.5 0.0003619020229749741
1952.5 0.00036153517487914834
1953.5 0.0003611676569431508
1954.5 0.000360799470222887
1955.5 0.0003604306157769633
1956.5 0.0003600610946666835
1957.5 0.00035969090795604056
1958.5 0.00035932005671168764
1959.5 0.0003589485420029413
1960.5 0.00035857636490176277
1961.5 0.000358203526482742
1962.5 0.00035783002782310104
1963.5 0.000357455870002662
1964.5 0.0003570810541038643
1965.5 0.00035670558121173707
1966.5 0.0003563294524138899
1967.5 0.0003559526688005289
1968.5 0.0003555752314644202
1969.5 0.0003551971415009188
1970.5 0.00035481840000794286
1971.5 0.0003544390080859844
1972.5 0.0003540589668381119
1973.5 0.0003536782773699674
1974.5 0.000353296940789778
1975.5 0.0003529149582083665
1976.5 0.0003525323307391525
1977.5 0.0003521490594981836
1978.5 0.00035176514560413647
1979.5 0.00035138059017835024
1980.5 0.0003509953943448414
1981.5 0.0003506095592303491
1982.5 0.00035022308596434316
1983.5 0.0003498359756790913
1984.5 0.00034944822950967974
1985.5 0.00034905984859408544
1986.5 0.00034867083407320333
1987.5 0.0003482811870909376
1988.5 0.0003478909087942566
1989.5 0.00034750000033326466
1990.5 0.000347108462861311
1991.5 0.0003467162975350602
1992.5 0.00034632350551460283
1993.5 0.00034593008796358915
1994.5 0.00034553604604933586
1995.5 0.0003451413809429625
1996.5 0.00034474609381956995
1997.5 0.0003443501858583772
1998.5 0.0003439536582429221
1999.5 0.000343556512161254
2000.5 0.0003431587488061427
2001.5 0.0003427603693753308
2002.5 0.00034236137507177134
2003.5 0.00034196176710391983
2004.5 0.0003415615466860257
2005.5 0.0003411607150384639
2006.5 0.00034075927338808923
2007.5 0.0003403572229686243
2008.5 0.0003399545650210678
2009.5 0.00033955130079415293
2010.5 0.00033914743154482986
2011.5 0.000338742958538793
2012.5 0.0003383378830510545
2013.5 0.00033793220636656315
2014.5 0.000337525929780858
2015.5 0.00033711905460079994
2016.5 0.00033671158214533976
2017.5 0.0003363035137463677
2018.5 0.000335894850749606
2019.5 0.00033548559451560304
2020.5 0.0003350757464207743
2021.5 0.00033466530785855803
2022.5 0.000334254280240639
2023.5 0.0003338426649982901
2024.5 0.0003334304635838025
2025.5 0.00033301767747204587
2026.5 0.00033260430816215873
2027.5 0.0003321903571793509
2028.5 0.0003317758260769043
2029.5 0.0003313607164382783
2030.5 0.00033094502987945115
2031.5 0.00033052876805141063
2032.5 0.0003301119326428993
2033.5 0.00032969452538337456
2034.5 0.0003292765480462394
2035.5 0.0003288580024523724
2036.5 0.00032843889047396314
2037.5 0.0003280192140387411
2038.5 0.0003275989751345827
2039.5 0.0003271781758146065
2040.5 0.0003267568182027553
2041.5 0.00032633490450001326
2042.5 0.000325912436991267
2043.5 0.00032548941805297363
2044.5 0.0003250658501617291
2045.5 0.000324641735903905
2046.5 0.00032421707798653467
2047.5 0.0003237918792496783
2048.5 0.00032336614268056404
2049.5 0.0003229398714298734
2050.5 0.00032251306883057716
2051.5 0.0003220857384199918
2052.5 0.00032165788396571095
2053.5 0.0003212295094964204
2054.5 0.00032080061933884165
2055.5 0.00032037121816246705
2056.5 0.00031994131103426233
2057.5 0.00031951090348632727
2058.5 0.000319080001600533
2059.5 0.00031864861211575336
2060.5 0.00031821674256551154
2061.5 0.0003177844014572842
2062.5 0.00031735159850985567
2063.5 0.0003169183449731554
2064.5 0.0003164846540681101
2065.5 0.00031605054160579424
2066.5 0.0003156160268830389
2067.5 0.00031518113402061344
2068.5 0.0003147458940424658
2069.5 0.0003143103482663494
2070.5 0.0003138745541808805
2071.5 0.0003134385964768762
2072.5 0.00031300261012877904
2073.5 0.00031256683698532086
2074.5 0.00031213180577092936
2075.5 0.000311680703478608
2076.5 0.0002768880713808317
2077.5 0.0002765094856149972
2078.5 0.00027613046636710734
2079.5 0.0002757510149862313
2080.5 0.0002753711328231633
2081.5 0.0002749908212303475
2082.5 0.00027461008156179004
2083.5 0.0002742289151729856
2084.5 0.0002738473234208281
2085.5 0.0002734653076635278
2086.5 0.0002730828692605102
2087.5 0.000272700009572342
2088.5 0.00027231672996061695
2089.5 0.00027193303178787477
2090.5 0.00027154891641748095
2091.5 0.00027116438521353426
2092.5 0.0002707794395407641
2093.5 0.0002703940807644027
2094.5 0.000270008310250083
2095.5 0.00026962212936371675
2096.5 0.0002692355394713736
2097.5 0.0002688485419391585
2098.5 0.00026846113813307464
2099.5 0.0002680733294189035
2100.5 0.00026768511716206166
2101.5 0.00026729650272745795
2102.5 0.0002669074874793542
2103.5 0.0002665180727812134
2104.5 0.0002661282599955479
2105.5 0.00026573805048377006
2106.5 0.0002653474456060142
2107.5 0.0002649564467209911
2108.5 0.0002645650551858021
2109.5 0.00026417327235577013
2110.5 0.0002637810995842597
2111.5 0.00026338853822249753
2112.5 0.0002629955896193712
2113.5 0.00026260225512124267
2114.5 0.00026220853607176016
2115.5 0.00026181443381162445
2116.5 0.00026141994967840773
2117.5 0.0002610250850063232
2118.5 0.0002606298411260126
2119.5 0.0002602342193643118
2120.5 0.00025983822104402946
2121.5 0.0002594418474836977
2122.5 0.000259045099997349
2123.5 0.00025864797989424363
2124.5 0.0002582504884786402
2125.5 0.0002578526270495179
2126.5 0.00025745439690031893
2127.5 0.0002570557993186774
2128.5 0.00025665683558614863
2129.5 0.00025625750697790743
2130.5 0.000255857814762493
2131.5 0.0002554577602014791
2132.5 0.00025505734454920123
2133.5 0.00025465656905244153
2134.5 0.00025425543495012116
2135.5 0.0002538539434729809
2136.5 0.0002534520958432751
2137.5 0.00025304989327442934
2138.5 0.00025264733697071337
2139.5 0.0002522444281269302
2140.5 0.0002518411679280399
2141.5 0.0002514375575488524
2142.5 0.0002510335981536604
2143.5 0.000250629290895898
2144.5 0.0002502246369177964
2145.5 0.000249819637350018
2146.5 0.00024941429331131306
2147.5 0.00024900860590815156
2148.5 0.00024860257623438644
2149.5 0.0002481962053708829
2150.5 0.00024778949438516946
2151.5 0.00024738244433108965
2152.5 0.0002469750562484507
2153.5 0.0002465673311626902
2154.5 0.00024615927008452503
2155.5 0.0002457508740096379
2156.5 0.00024534214391834334
2157.5 0.00024493308077529235
2158.5 0.00024452368552916074
2159.5 0.0002441139591123821
2160.5 0.00024370390244087272
2161.5 0.00024329351641379302
2162.5 0.0002428828019133081
2163.5 0.0002424717598044159
2164.5 0.00024206039093475513
2165.5 0.00024164869613446606
2166.5 0.0002412366762161095
2167.5 0.00024082433197456922
2168.5 0.00024041166418705973
2169.5 0.0002399986736131426
2170.5 0.00023958536099481364
2171.5 0.00023917172705665042
2172.5 0.0002387577725060006
2173.5 0.0002383434980333012
2174.5 0.00023792890431241246
2175.5 0.00023751399200108407
2176.5 0.0002370987617415069
2177.5 0.0002366832141609665
2178.5 0.0002362673498726288
2179.5 0.00023585116947643872
2180.5 0.00023543467356017215
2181.5 0.0002350178627006429
2182.5 0.00023460073746507312
2183.5 0.0002341832984126616
2184.5 0.00023376554609634448
2185.5 0.00023334748106478172
2186.5 0.00023292910386459948
2187.5 0.00023251041504287914
2188.5 0.00023209141514995036
2189.5 0.0002316721047424978
2190.5 0.00023125248438702126
2191.5 0.0002308325546636618
2192.5 0.0002304123161704554
2193.5 0.00022999176952802374
2194.5 0.0002295709153847725
2195.5 0.00022914975442262536
2196.5 0.0002287282873633266
2197.5 0.00022830651497542318
2198.5 0.00022788443808190861
2199.5 0.00022746205756866175
2200.5 0.00022703937439371685
2201.5 0.000226616389597442
2202.5 0.00022619310431373898
2203.5 0.000225769519782325
2204.5 0.00022534563736224003
2205.5 0.00022492145854665832
2206.5 0.00022449698497917396
2207.5 0.0002240722184716719
2208.5 0.00022364716102395965
2209.5 0.00022322181484536513
2210.5 0.00022279618237845423
2211.5 0.0002223702663251494
2212.5 0.0002219440696754838
2213.5 0.00022151759573930306
2214.5 0.0002210908481812574
2215.5 0.00022066383105947358
2216.5 0.00022023654886838567
2217.5 0.00021980900658625924
2218.5 0.00021938120972803368
2219.5 0.00021895316440427503
2220.5 0.0002185248773871277
2221.5 0.0002180963561843689
2222.5 0.00021766760912292788
2223.5 0.0002172386454435239
2224.5 0.0002168094754084719
2225.5 0.00021638011042527205
2226.5 0.0002159505631892522
2227.5 0.0002155208478494882
2228.5 0.00021509098020342185
2229.5 0.0002146609779273264
2230.5 0.00021423086085201433
2231.5 0.00021380065129637669
2232.5 0.00021337037447576563
2233.5 0.0002129400590085587
2234.5 0.00021250973755329868
2235.5 0.00021207944762214904
2236.5 0.00021164923263627229
2237.5 0.0002112191433191147
2238.5 0.00021078923957109022
2239.5 0.0002103595930456566
2240.5 0.00020993029077400786
2241.5 0.00020950144040561954
2242.5 0.0002090731780294866
2243.5 0.00020864568029891795
2244.5 0.00020821918412269313
2245.5 0.0002077940205680794
2246.5 0.00020737067781962155
2247.5 0.00020694993064012066
2248.5 0.0002065331482631954
2249.5 0.00020612321430690895
2250.5 0.00020572876535902777
2251.5 0.0
2252.5 0.0
2253.5 0.0
2254.5 0.0
2255.5 0.0
2256.5 0.0
2257.5 0.0
2258.5 0.0
2259.5 0.0
2260.5 0.0
2261.5 0.0
2262.5 0.0
2263.5 0.0
2264.5 0.0
2265.5 0.0
2266.5 0.0
2267.5 0.0
2268.5 0.0
2269.5 0.0
2270.5 0.0
2271.5 0.0
2272.5 0.0
2273.5 0.0
2274.5 0.0
2275.5 0.0
2276.5 0.0
2277.5 0.0
2278.5 0.0
2279.5 0.0
2280.5 0.0
2281.5 0.0
2282.5 0.0
2283.5 0.0
2284.5 0.0
2285.5 0.0
2286.5 0.0
2287.5 0.0
2288.5 0.0
2289.5 0.0
2290.5 0.0
2291.5 0.0
2292.5 0.0
2293.5 0.0
2294.5 0.0
2295.5 0.0
2296.5 0.0
2297.5 0.0
2298.5 0.0
2299.5 0.0
2300.5 0.0
2301.5 0.0
2302.5 0.0
2303.5 0.0
2304.5 0.0
2305.5 0.0
2306.5 0.0
2307.5 0.0
2308.5 0.0
2309.5 0.0
2310.5 0.0
2311.5 0.0
2312.5 0.0
2313.5 0.0
2314.5 0.0
2315.5 0.0
2316.5 0.0
2317.5 0.0
2318.5 0.0
2319.5 0.0
2320.5 0.0
2321.5 0.0
2322.5 0.0
2323.5 0.0
2324.5 0.0
2325.5 0.0
2326.5 0.0
2327.5 0.0
2328.5 0.0
2329.5 0.0
2330.5 0.0
2331.5 0.0
2332.5 0.0
2333.5 0.0
2334.5 0.0
2335.5 0.0
2336.5 0.0
2337.5 0.0
2338.5 0.0
2339.5 0.0
2340.5 0.0
2341.5 0.0
2342.5 0.0
2343.5 0.0
2344.5 0.0
2345.5 0.0
2346.5 0.0
2347.5 0.0
2348.5 0.0
2349.5 0.0
2350.5 0.0
2351.5 0.0
2352.5 0.0
2353.5 0.0
2354.5 0.0
2355.5 0.0
2356.5 0.0
2357.5 0.0
2358.5 0.0
2359.5 0.0
2360.5 0.0
2361.5 0.0
2362.5 0.0
2363.5 0.0
2364.5 0.0
2365.5 0.0
2366.5 0.0
2367.5 0.0
2368.5 0.0
2369.5 0.0
2370.5 0.0
2371.5 0.0
2372.5 0.0
2373.5 0.0
2374.5 0.0
2375.5 0.0
2376.5 0.0
2377.5 0.0
2378.5 0.0
2379.5 0.0
2380.5 0.0
2381.5 0.0
2382.5 0.0
2383.5 0.0
2384.5 0.0
2385.5 0.0
2386.5 0.0
2387.5 0.0
2388.5 0.0
2389.5 0.0
2390.5 0.0
2391.5 0.0
2392.5 0.0
2393.5 0.0
2394.5 0.0
2395.5 0.0
2396.5 0.0
2397.5 0.0
2398.5 0.0
2399.5 0.0
2400.5 0.0
2401.5 0.0
2402.5 0.0
2403.5 0.0
2404.5 0.0
2405.5 0.0
2406.5 0.0
2407.5 0.0
2408.5 0.0
2409.5 0.0
2410.5 0.0
2411.5 0.0
2412.5 0.0
2413.5 0.0
2414.5 0.0
2415.5 0.0
2416.5 0.0
2417.5 0.0
2418.5 0.0
2419.5 0.0
2420.5 0.0
2421.5 0.0
2422.5 0.0
2423.5 0.0
2424.5 0.0
2425.5 0.0
2426.5 0.0
2427.5 0.0
2428.5 0.0
2429.5 0.0
2430.5 0.0
2431.5 0.0
2432.5 0.0
2433.5 0.0
2434.5 0.0
2435.5 0.0
2436.5 0.0
2437.5 0.0
2438.5 0.0
2439.5 0.0
2440.5 0.0
2441.5 0.0
2442.5 0.0
2443.5 0.0
2444.5 0.0
2445.5 0.0
2446.5 0.0
2447.5 0.0
2448.5 0.0
2449.5 0.0
2450.5 0.0
2451.5 0.0
2452.5 0.0
2453.5 0.0
2454.5 0.0
2455.5 0.0
2456.5 0.0
2457.5 0.0
2458.5 0.0
2459.5 0.0
2460.5 0.0
2461.5 0.0
2462.5 0.0
2463.5 0.0
2464.5 0.0
2465.5 0.0
2466.5 0.0
2467.5 0.0
2468.5 0.0
2469.5 0.0
2470.5 0.0
2471.5 0.0
2472.5 0.0
2473.5 0.0
2474.5 0.0
2475.5 0.0
2476.5 0.0
2477.5 0.0
2478.5 0.0
2479.5 0.0
2480.5 0.0
2481.5 0.0
2482.5 0.0
2483.5 0.0
2484.5 0.0
2485.5 0.0
2486.5 0.0
2487.5 0.0
2488.5 0.0
2489.5 0.0
2490.5 0.0
2491.5 0.0
2492.5 0.0
2493.5 0.0
2494.5 0.0
2495.5 0.0
2496.5 0.0
2497.5 0.0
2498.5 0.0
2499.5 0.0
2500.5 0.0
2501.5 0.0
2502.5 0.0
2503.5 0.0
2504.5 0.0
2505.5 0.0
2506.5 0.0
2507.5 0.0
2508.5 0.0
2509.5 0.0
2510.5 0.0
2511.5 0.0
2512.5 0.0
2513.5 0.0
2514.5 0.0
2515.5 0.0
2516.5 0.0
2517.5 0.0
2518.5 0.0
2519.5 0.0
2520.5 0.0
2521.5 0.0
2522.5 0.0
2523.5 0.0
2524.5 0.0
2525.5 0.0
2526.5 0.0
2527.5 0.0
2528.5 0.0
2529.5 0.0
2530.5 0.0
2531.5 0.0
2532.5 0.0
2533.5 0.0
2534.5 0.0
2535.5 0.0
2536.5 0.0
2537.5 0.0
2538.5 0.0
2539.5 0.0
2540.5 0.0
2541.5 0.0
2542.5 0.0
2543.5 0.0
2544.5 0.0
2545.5 0.0
2546.5 0.0
2547.5 0.0
2548.5 0.0
2549.5 0.0
2550.5 0.0
2551.5 0.0
2552.5 0.0
2553.5 0.0
2554.5 0.0
2555.5 0.0
2556.5 0.0
2557.5 0.0
2558.5 0.0
2559.5 0.0
2560.5 0.0
2561.5 0.0
2562.5 0.0
2563.5 0.0
2564.5 0.0
2565.5 0.0
2566.5 0.0
2567.5 0.0
2568.5 0.0
2569.5 0.0
2570.5 0.0
2571.5 0.0
2572.5 0.0
2573.5 0.0
2574.5 0.0
2575.5 0.0
2576.5 0.0
2577.5 0.0
2578.5 0.0
2579.5 0.0
2580.5 0.0
2581.5 0.0
2582.5 0.0
2583.5 0.0
2584.5 0.0
2585.5 0.0
2586.5 0.0
2587.5 0.0
2588.5 0.0
2589.5 0.0
2590.5 0.0
2591.5 0.0
2592.5 0.0
2593.5 0.0
2594.5 0.0
2595.5 0.0
2596.5 0.0
2597.5 0.0
2598.5 0.0
2599.5 0.0
2600.5 0.0
2601.5 0.0
2602.5 0.0
2603.5 0.0
2604.5 0.0
2605.5 0.0
2606.5 0.0
2607.5 0.0
2608.5 0.0
2609.5 0.0
2610.5 0.0
2611.5 0.0
2612.5 0.0
2613.5 0.0
2614.5 0.0
2615.5 0.0
2616.5 0.0
2617.5 0.0
2618.5 0.0
2619.5 0.0
2620.5 0.0
2621.5 0.0
2622.5 0.0
2623.5 0.0
2624.5 0.0
2625.5 0.0
2626.5 0.0
2627.5 0.0
2628.5 0.0
2629.5 0.0
2630.5 0.0
2631.5 0.0
2632.5 0.0
2633.5 0.0
2634.5 0.0
2635.5 0.0
2636.5 0.0
2637.5 0.0
2638.5 0.0
2639.5 0.0
2640.5 0.0
2641.5 0.0
2642.5 0.0
2643.5 0.0
2644.5 0.0
2645.5 0.0
2646.5 0.0
2647.5 0.0
2648.5 0.0
2649.5 0.0
2650.5 0.0
2651.5 0.0
2652.5 0.0
2653.5 0.0
2654.5 0.0
2655.5 0.0
2656.5 0.0
2657.5 0.0
2658.5 0.0
2659.5 0.0
2660.5 0.0
2661.5 0.0
2662.5 0.0
2663.5 0.0
2664.5 0.0
2665.5 0.0
2666.5 0.0
2667.5 0.0
2668.5 0.0
2669.5 0.0
2670.5 0.0
2671.5 0.0
2672.5 0.0
2673.5 0.0
2674.5 0.0
2675.5 0.0
2676.5 0.0
2677.5 0.0
2678.5 0.0
2679.5 0.0
2680.5 0.0
2681.5 0.0
2682.5 0.0
2683.5 0.0
2684.5 0.0
2685.5 0.0
2686.5 0.0
2687.5 0.0
2688.5 0.0
2689.5 0.0
2690.5 0.0
2691.5 0.0
2692.5 0.0
2693.5 0.0
2694.5 0.0
2695.5 0.0
2696.5 0.0
2697.5 0.0
2698.5 0.0
2699.5 0.0
2700.5 0.0
2701.5 0.0
2702.5 0.0
2703.5 0.0
2704.5 0.0
2705.5 0.0
2706.5 0.0
2707.5 0.0
2708.5 0.0
2709.5 0.0
2710.5 0.0
2711.5 0.0
2712.5 0.0
2713.5 0.0
2714.5 0.0
2715.5 0.0
2716.5 0.0
2717.5 0.0
2718.5 0.0
2719.5 0.0
2720.5 0.0
2721.5 0.0
2722.5 0.0
2723.5 0.0
2724.5 0.0
2725.5 0.0
2726.5 0.0
2727.5 0.0
2728.5 0.0
2729.5 0.0
2730.5 0.0
2731.5 0.0
2732.5 0.0
2733.5 0.0
2734.5 0.0
2735.5 0.0
2736.5 0.0
2737.5 0.0
2738.5 0.0
2739.5 0.0
2740.5 0.0
2741.5 0.0
2742.5 0.0
2743.5 0.0
2744.5 0.0
2745.5 0.0
2746.5 0.0
2747.5 0.0
2748.5 0.0
2749.5 0.0
2750.5 0.0
2751.5 0.0
2752.5 0.0
2753.5 0.0
2754.5 0.0
2755.5 0.0
2756.5 0.0
2757.5 0.0
2758.5 0.0
2759.5 0.0
2760.5 0.0
2761.5 0.0
2762.5 0.0
2763.5 0.0
2764.5 0.0
2765.5 0.0
2766.5 0.0
2767.5 0.0
2768.5 0.0
2769.5 0.0
2770.5 0.0
2771.5 0.0
2772.5 0.0
2773.5 0.0
2774.5 0.0
2775.5 0.0
2776.5 0.0
2777.5 0.0
2778.5 0.0
2779.5 0.0
2780.5 0.0
2781.5 0.0
2782.5 0.0
2783.5 0.0
2784.5 0.0
2785.5 0.0
2786.5 0.0
2787.5 0.0
2788.5 0.0
2789.5 0.0
2790.5 0.0
2791.5 0.0
2792.5 0.0
2793.5 0.0
2794.5 0.0
2795.5 0.0
2796.5 0.0
2797.5 0.0
2798.5 0.0
2799.5 0.0
2800.5 0.0
2801.5 0.0
2802.5 0.0
2803.5 0.0
2804.5 0.0
2805.5 0.0
2806.5 0.0
2807.5 0.0
2808.5 0.0
2809.5 0.0
2810.5 0.0
2811.5 0.0
2812.5 0.0
2813.5 0.0
2814.5 0.0
2815.5 0.0
2816.5 0.0
2817.5 0.0
2818.5 0.0
2819.5 0.0
2820.5 0.0
2821.5 0.0
2822.5 0.0
2823.5 0.0
2824.5 0.0
2825.5 0.0
2826.5 0.0
2827.5 0.0
2828.5 0.0
2829.5 0.0
2830.5 0.0
2831.5 0.0
2832.5 0.0
2833.5 0.0
2834.5 0.0
2835.5 0.0
2836.5 0.0
2837.5 0.0
2838.5 0.0
2839.5 0.0
2840.5 0.0
2841.5 0.0
2842.5 0.0
2843.5 0.0
2844.5 0.0
2845.5 0.0
2846.5 0.0
2847.5 0.0
2848.5 0.0
2849.5 0.0
2850.5 0.0
2851.5 0.0
2852.5 0.0
2853.5 0.0
2854.5 0.0
2855.5 0.0
2856.5 0.0
2857.5 0.0
2858.5 0.0
2859.5 0.0
2860.5 0.0
2861.5 0.0
2862.5 0.0
2863.5 0.0
2864.5 0.0
2865.5 0.0
2866.5 0.0
2867.5 0.0
2868.5 0.0
2869.5 0.0
2870.5 0.0
2871.5 0.0
2872.5 0.0
2873.5 0.0
2874.5 0.0
2875.5 0.0
2876.5 0.0
2877.5 0.0
2878.5 0.0
2879.5 0.0
2880.5 0.0
2881.5 0.0
2882.5 0.0
2883.5 0.0
2884.5 0.0
2885.5 0.0
2886.5 0.0
2887.5 0.0
2888.5 0.0
2889.5 0.0
2890.5 0.0
2891.5 0.0
2892.5 0.0
2893.5 0.0
2894.5 0.0
2895.5 0.0
2896.5 0.0
2897.5 0.0
2898.5 0.0
2899.5 0.0
2900.5 0.0
2901.5 0.0
2902.5 0.0
2903.5 0.0
2904.5 0.0
2905.5 0.0
2906.5 0.0
2907.5 0.0
2908.5 0.0
2909.5 0.0
2910.5 0.0
2911.5 0.0
2912.5 0.0
2913.5 0.0
2914.5 0.0
2915.5 0.0
2916.5 0.0
2917.5 0.0
2918.5 0.0
2919.5 0.0
2920.5 0.0
2921.5 0.0
2922.5 0.0
2923.5 0.0
2924.5 0.0
2925.5 0.0
2926.5 0.0
2927.5 0.0
2928.5 0.0
2929.5 0.0
2930.5 0.0
2931.5 0.0
2932.5 0.0
2933.5 0.0
2934.5 0.0
2935.5 0.0
2936.5 0.0
2937.5 0.0
2938.5 0.0
2939.5 0.0
2940.5 0.0
2941.5 0.0
2942.5 0.0
2943.5 0.0
2944.5 0.0
2945.5 0.0
2946.5 0.0
2947.5 0.0
2948.5 0.0
2949.5 0.0
2950.5 0.0
2951.5 0.0
2952.5 0.0
2953.5 0.0
2954.5 0.0
2955.5 0.0
2956.5 0.0
2957.5 0.0
2958.5 0.0
2959.5 0.0
2960.5 0.0
2961.5 0.0
2962.5 0.0
2963.5 0.0
2964.5 0.0
2965.5 0.0
2966.5 0.0
2967.5 0.0
2968.5 0.0
2969.5 0.0
2970.5 0.0
2971.5 0.0
2972.5 0.0
2973.5 0.0
2974.5 0.0
2975.5 0.0
2976.5 0.0
2977.5 0.0
2978.5 0.0
2979.5 0.0
2980.5 0.0
2981.5 0.0
2982.5 0.0
2983.5 0.0
2984.5 0.0
2985.5 0.0
2986.5 0.0
2987.5 0.0
2988.5 0.0
2989.5 0.0
2990.5 0.0
2991.5 0.0
2992.5 0.0
2993.5 0.0
2994.5 0.0
2995.5 0.0
2996.5 0.0
2997.5 0.0
2998.5 0.0
2999.5 0.0
3000.5 0.0
3001.5 0.0
3002.5 0.0
3003.5 0.0
3004.5 0.0
3005.5 0.0
3006.5 0.0
3007.5 0.0
3008.5 0.0
3009.5 0.0
3010.5 0.0
3011.5 0.0
3012.5 0.0
3013.5 0.0
3014.5 0.0
3015.5 0.0
3016.5 0.0
3017.5 0.0
3018.5 0.0
3019.5 0.0
3020.5 0.0
3021.5 0.0
3022.5 0.0
3023.5 0.0
3024.5 0.0
3025.5 0.0
3026.5 0.0
3027.5 0.0
3028.5 0.0
3029.5 0.0
3030.5 0.0
3031.5 0.0
3032.5 0.0
3033.5 0.0
3034.5 0.0
3035.5 0.0
3036.5 0.0
3037.5 0.0
3038.5 0.0
3039.5 0.0
3040.5 0.0
3041.5 0.0
3042.5 0.0
3043.5 0.0
3044.5 0.0
3045.5 0.0
3046.5 0.0
3047.5 0.0
3048.5 0.0
3049.5 0.0
3050.5 0.0
3051.5 0.0
3052.5 0.0
3053.5 0.0
3054.5 0.0
3055.5 0.0
3056.5 0.0
3057.5 0.0
3058.5 0.0
3059.5 0.0
3060.5 0.0
3061.5 0.0
3062.5 0.0
3063.5 0.0
3064.5 0.0
3065.5 0.0
3066.5 0.0
3067.5 0.0
3068.5 0.0
3069.5 0.0
3070.5 0.0
3071.5 0.0
3072.5 0.0
3073.5 0.0
3074.5 0.0
3075.5 0.0
3076.5 0.0
3077.5 0.0
3078.5 0.0
3079.5 0.0
3080.5 0.0
3081.5 0.0
3082.5 0.0
3083.5 0.0
3084.5 0.0
3085.5 0.0
3086.5 0.0
3087.5 0.0
3088.5 0.0
3089.5 0.0
3090.5 0.0
3091.5 0.0
3092.5 0.0
3093.5 0.0
3094.5 0.0
3095.5 0.0
3096.5 0.0
3097.5 0.0
3098.5 0.0
3099.5 0.0
3100.5 0.0
3101.5 0.0
3102.5 0.0
3103.5 0.0
3104.5 0.0
3105.5 0.0
3106.5 0.0
3107.5 0.0
3108.5 0.0
3109.5 0.0
3110.5 0.0
3111.5 0.0
3112.5 0.0
3113.5 0.0
3114.5 0.0
3115.5 0.0
3116.5 0.0
3117.5 0.0
3118.5 0.0
3119.5 0.0
3120.5 0.0
3121.5 0.0
3122.5 0.0
3123.5 0.0
3124.5 0.0
3125.5 0.0
3126.5 0.0
3127.5 0.0
3128.5 0.0
3129.5 0.0
3130.5 0.0
3131.5 0.0
3132.5 0.0
3133.5 0.0
3134.5 0.0
3135.5 0.0
3136.5 0.0
3137.5 0.0
3138.5 0.0
3139.5 0.0
3140.5 0.0
3141.5 0.0
3142.5 0.0
3143.5 0.0
3144.5 0.0
3145.5 0.0
3146.5 0.0
3147.5 0.0
3148.5 0.0
3149.5 0.0
3150.5 0.0
3151.5 0.0
3152.5 0.0
3153.5 0.0
3154.5 0.0
3155.5 0.0
3156.5 0.0
3157.5 0.0
3158.5 0.0
3159.5 0.0
3160.5 0.0
3161.5 0.0
3162.5 0.0
3163.5 0.0
3164.5 0.0
3165.5 0.0
3166.5 0.0
3167.5 0.0
3168.5 0.0
3169.5 0.0
3170.5 0.0
3171.5 0.0
3172.5 0.0
3173.5 0.0
3174.5 0.0
3175.5 0.0
3176.5 0.0
3177.5 0.0
3178.5 0.0
3179.5 0.0
3180.5 0.0
3181.5 0.0
3182.5 0.0
3183.5 0.0
3184.5 0.0
3185.5 0.0
3186.5 0.0
3187.5 0.0
3188.5 0.0
3189.5 0.0
3190.5 0.0
3191.5 0.0
3192.5 0.0
3193.5 0.0
3194.5 0.0
3195.5 0.0
3196.5 0.0
3197.5 0.0
3198.5 0.0
3199.5 0.0
3200.5 0.0
3201.5 0.0
3202.5 0.0
3203.5 0.0
3204.5 0.0
3205.5 0.0
3206.5 0.0
3207.5 0.0
3208.5 0.0
3209.5 0.0
3210.5 0.0
3211.5 0.0
3212.5 0.0
3213.5 0.0
3214.5 0.0
3215.5 0.0
3216.5 0.0
3217.5 0.0
3218.5 0.0
3219.5 0.0
3220.5 0.0
3221.5 0.0
3222.5 0.0
3223.5 0.0
3224.5 0.0
3225.5 0.0
3226.5 0.0
3227.5 0.0
3228.5 0.0
3229.5 0.0
3230.5 0.0
3231.5 0.0
3232.5 0.0
3233.5 0.0
3234.5 0.0
3235.5 0.0
3236.5 0.0
3237.5 0.0
3238.5 0.0
3239.5 0.0
3240.5 0.0
3241.5 0.0
3242.5 0.0
3243.5 0.0
3244.5 0.0
3245.5 0.0
3246.5 0.0
3247.5 0.0
3248.5 0.0
3249.5 0.0
3250.5 0.0
3251.5 0.0
3252.5 0.0
3253.5 0.0
3254.5 0.0
3255.5 0.0
3256.5 0.0
3257.5 0.0
3258.5 0.0
3259.5 0.0
3260.5 0.0
3261.5 0.0
3262.5 0.0
3263.5 0.0
3264.5 0.0
3265.5 0.0
3266.5 0.0
3267.5 0.0
3268.5 0.0
3269.5 0.0
3270.5 0.0
3271.5 0.0
3272.5 0.0
3273.5 0.0
3274.5 0.0
3275.5 0.0
3276.5 0.0
3277.5 0.0
3278.5 0.0
3279.5 0.0
3280.5 0.0
3281.5 0.0
3282.5 0.0
3283.5 0.0
3284.5 0.0
3285.5 0.0
3286.5 0.0
3287.5 0.0
3288.5 0.0
3289.5 0.0
3290.5 0.0
3291.5 0.0
3292.5 0.0
3293.5 0.0
3294.5 0.0
3295.5 0.0
3296.5 0.0
3297.5 0.0
3298.5 0.0
3299.5 0.0
3300.5 0.0
3301.5 0.0
3302.5 0.0
3303.5 0.0
3304.5 0.0
3305.5 0.0
3306.5 0.0
3307.5 0.0
3308.5 0.0
3309.5 0.0
3310.5 0.0
3311.5 0.0
3312.5 0.0
3313.5 0.0
3314.5 0.0
3315.5 0.0
3316.5 0.0
3317.5 0.0
3318.5 0.0
3319.5 0.0
3320.5 0.0
3321.5 0.0
3322.5 0.0
3323.5 0.0
3324.5 0.0
3325.5 0.0
3326.5 0.0
3327.5 0.0
3328.5 0.0
3329.5 0.0
3330.5 0.0
3331.5 0.0
3332.5 0.0
3333.5 0.0
3334.5 0.0
3335.5 0.0
3336.5 0.0
3337.5 0.0
3338.5 0.0
3339.5 0.0
3340.5 0.0
3341.5 0.0
3342.5 0.0
3343.5 0.0
3344.5 0.0
3345.5 0.0
3346.5 0.0
3347.5 0.0
3348.5 0.0
3349.5 0.0
3350.5 0.0
3351.5 0.0
3352.5 0.0
3353.5 0.0
3354.5 0.0
3355.5 0.0
3356.5 0.0
3357.5 0.0
3358.5 0.0
3359.5 0.0
3360.5 0.0
3361.5 0.0
3362.5 0.0
3363.5 0.0
3364.5 0.0
3365.5 0.0
3366.5 0.0
3367.5 0.0
3368.5 0.0
3369.5 0.0
3370.5 0.0
3371.5 0.0
3372.5 0.0
3373.5 0.0
3374.5 0.0
3375.5 0.0
3376.5 0.0
3377.5 0.0
3378.5 0.0
3379.5 0.0
3380.5 0.0
3381.5 0.0
3382.5 0.0
3383.5 0.0
3384.5 0.0
3385.5 0.0
3386.5 0.0
3387.5 0.0
3388.5 0.0
3389.5 0.0
3390.5 0.0
3391.5 0.0
3392.5 0.0
3393.5 0.0
3394.5 0.0
3395.5 0.0
3396.5 0.0
3397.5 0.0
3398.5 0.0
3399.5 0.0
3400.5 0.0
3401.5 0.0
3402.5 0.0
3403.5 0.0
3404.5 0.0
3405.5 0.0
3406.5 0.0
3407.5 0.0
3408.5 0.0
3409.5 0.0
3410.5 0.0
3411.5 0.0
3412.5 0.0
3413.5 0.0
3414.5 0.0
3415.5 0.0
3416.5 0.0
3417.5 0.0
3418.5 0.0
3419.5 0.0
3420.5 0.0
3421.5 0.0
3422.5 0.0
3423.5 0.0
3424.5 0.0
3425.5 0.0
3426.5 0.0
3427.5 0.0
3428.5 0.0
3429.5 0.0
3430.5 0.0
3431.5 0.0
3432.5 0.0
3433.5 0.0
3434.5 0.0
3435.5 0.0
3436.5 0.0
3437.5 0.0
3438.5 0.0
3439.5 0.0
3440.5 0.0
3441.5 0.0
3442.5 0.0
3443.5 0.0
3444.5 0.0
3445.5 0.0
3446.5 0.0
3447.5 0.0
3448.5 0.0
3449.5 0.0
3450.5 0.0
3451.5 0.0
3452.5 0.0
3453.5 0.0
3454.5 0.0
3455.5 0.0
3456.5 0.0
3457.5 0.0
3458.5 0.0
3459.5 0.0
3460.5 0.0
3461.5 0.0
3462.5 0.0
3463.5 0.0
3464.5 0.0
3465.5 0.0
3466.5 0.0
3467.5 0.0
3468.5 0.0
3469.5 0.0
3470.5 0.0
3471.5 0.0
3472.5 0.0
3473.5 0.0
3474.5 0.0
3475.5 0.0
3476.5 0.0
3477.5 0.0
3478.5 0.0
3479.5 0.0
3480.5 0.0
3481.5 0.0
3482.5 0.0
3483.5 0.0
3484.5 0.0
3485.5 0.0
3486.5 0.0
3487.5 0.0
3488.5 0.0
3489.5 0.0
3490.5 0.0
3491.5 0.0
3492.5 0.0
3493.5 0.0
3494.5 0.0
3495.5 0.0
3496.5 0.0
3497.5 0.0
3498.5 0.0
3499.5 0.0
3500.5 0.0
3501.5 0.0
3502.5 0.0
3503.5 0.0
3504.5 0.0
3505.5 0.0
3506.5 0.0
3507.5 0.0
3508.5 0.0
3509.5 0.0
3510.5 0.0
3511.5 0.0
3512.5 0.0
3513.5 0.0
3514.5 0.0
3515.5 0.0
3516.5 0.0
3517.5 0.0
3518.5 0.0
3519.5 0.0
3520.5 0.0
3521.5 0.0
3522.5 0.0
3523.5 0.0
3524.5 0.0
3525.5 0.0
3526.5 0.0
3527.5 0.0
3528.5 0.0
3529.5 0.0
3530.5 0.0
3531.5 0.0
3532.5 0.0
3533.5 0.0
3534.5 0.0
3535.5 0.0
3536.5 0.0
3537.5 0.0
3538.5 0.0
3539.5 0.0
3540.5 0.0
3541.5 0.0
3542.5 0.0
3543.5 0.0
3544.5 0.0
3545.5 0.0
3546.5 0.0
3547.5 0.0
3548.5 0.0
3549.5 0.0
3550.5 0.0
3551.5 0.0
3552.5 0.0
3553.5 0.0
3554.5 0.0
3555.5 0.0
3556.5 0.0
3557.5 0.0
3558.5 0.0
3559.5 0.0
3560.5 0.0
3561.5 0.0
3562.5 0.0
3563.5 0.0
3564.5 0.0
3565.5 0.0
3566.5 0.0
3567.5 0.0
3568.5 0.0
3569.5 0.0
3570.5 0.0
3571.5 0.0
3572.5 0.0
3573.5 0.0
3574.5 0.0
3575.5 0.0
3576.5 0.0
3577.5 0.0
3578.5 0.0
3579.5 0.0
3580.5 0.0
3581.5 0.0
3582.5 0.0
3583.5 0.0
3584.5 0.0
3585.5 0.0
3586.5 0.0
3587.5 0.0
3588.5 0.0
3589.5 0.0
3590.5 0.0
3591.5 0.0
3592.5 0.0
3593.5 0.0
3594.5 0.0
3595.5 0.0
3596.5 0.0
3597.5 0.0
3598.5 0.0
3599.5 0.0
3600.5 0.0
3601.5 0.0
3602.5 0.0
3603.5 0.0
3604.5 0.0
3605.5 0.0
3606.5 0.0
3607.5 0.0
3608.5 0.0
3609.5 0.0
3610.5 0.0
3611.5 0.0
3612.5 0.0
3613.5 0.0
3614.5 0.0
3615.5 0.0
3616.5 0.0
3617.5 0.0
3618.5 0.0
3619.5 0.0
3620.5 0.0
3621.5 0.0
3622.5 0.0
3623.5 0.0
3624.5 0.0
3625.5 0.0
3626.5 0.0
3627.5 0.0
3628.5 0.0
3629.5 0.0
3630.5 0.0
3631.5 0.0
3632.5 0.0
3633.5 0.0
3634.5 0.0
3635.5 0.0
3636.5 0.0
3637.5 0.0
3638.5 0.0
3639.5 0.0
3640.5 0.0
3641.5 0.0
3642.5 0.0
3643.5 0.0
3644.5 0.0
3645.5 0.0
3646.5 0.0
3647.5 0.0
3648.5 0.0
3649.5 0.0
3650.5 0.0
3651.5 0.0
3652.5 0.0
3653.5 0.0
3654.5 0.0
3655.5 0.0
3656.5 0.0
3657.5 0.0
3658.5 0.0
3659.5 0.0
3660.5 0.0
3661.5 0.0
3662.5 0.0
3663.5 0.0
3664.5 0.0
3665.5 0.0
3666.5 0.0
3667.5 0.0
3668.5 0.0
3669.5 0.0
3670.5 0.0
3671.5 0.0
3672.5 0.0
3673.5 0.0
3674.5 0.0
3675.5 0.0
3676.5 0.0
3677.5 0.0
3678.5 0.0
3679.5 0.0
3680.5 0.0
3681.5 0.0
3682.5 0.0
3683.5 0.0
3684.5 0.0
3685.5 0.0
3686.5 0.0
3687.5 0.0
3688.5 0.0
3689.5 0.0
3690.5 0.0
3691.5 0.0
3692.5 0.0
3693.5 0.0
3694.5 0.0
3695.5 0.0
3696.5 0.0
3697.5 0.0
3698.5 0.0
3699.5 0.0
3700.5 0.0
3701.5 0.0
3702.5 0.0
3703.5 0.0
3704.5 0.0
3705.5 0.0
3706.5 0.0
3707.5 0.0
3708.5 0.0
3709.5 0.0
3710.5 0.0
3711.5 0.0
3712.5 0.0
3713.5 0.0
3714.5 0.0
3715.5 0.0
3716.5 0.0
3717.5 0.0
3718.5 0.0
3719.5 0.0
3720.5 0.0
3721.5 0.0
3722.5 0.0
3723.5 0.0
3724.5 0.0
3725.5 0.0
3726.5 0.0
3727.5 0.0
3728.5 0.0
3729.5 0.0
3730.5 0.0
3731.5 0.0
3732.5 0.0
3733.5 0.0
3734.5 0.0
3735.5 0.0
3736.5 0.0
3737.5 0.0
3738.5 0.0
3739.5 0.0
3740.5 0.0
3741.5 0.0
3742.5 0.0
3743.5 0.0
3744.5 0.0
3745.5 0.0
3746.5 0.0
3747.5 0.0
3748.5 0.0
3749.5 0.0
3750.5 0.0
3751.5 0.0
3752.5 0.0
3753.5 0.0
3754.5 0.0
3755.5 0.0
3756.5 0.0
3757.5 0.0
3758.5 0.0
3759.5 0.0
3760.5 0.0
3761.5 0.0
3762.5 0.0
3763.5 0.0
3764.5 0.0
3765.5 0.0
3766.5 0.0
3767.5 0.0
3768.5 0.0
3769.5 0.0
3770.5 0.0
3771.5 0.0
3772.5 0.0
3773.5 0.0
3774.5 0.0
3775.5 0.0
3776.5 0.0
3777.5 0.0
3778.5 0.0
3779.5 0.0
3780.5 0.0
3781.5 0.0
3782.5 0.0
3783.5 0.0
3784.5 0.0
3785.5 0.0
3786.5 0.0
3787.5 0.0
3788.5 0.0
3789.5 0.0
3790.5 0.0
3791.5 0.0
3792.5 0.0
3793.5 0.0
3794.5 0.0
3795.5 0.0
3796.5 0.0
3797.5 0.0
3798.5 0.0
3799.5 0.0
3800.5 0.0
3801.5 0.0
3802.5 0.0
3803.5 0.0
3804.5 0.0
3805.5 0.0
3806.5 0.0
3807.5 0.0
3808.5 0.0
3809.5 0.0
3810.5 0.0
3811.5 0.0
3812.5 0.0
3813.5 0.0
3814.5 0.0
3815.5 0.0
3816.5 0.0
3817.5 0.0
3818.5 0.0
3819.5 0.0
3820.5 0.0
3821.5 0.0
3822.5 0.0
3823.5 0.0
3824.5 0.0
3825.5 0.0
3826.5 0.0
3827.5 0.0
3828.5 0.0
3829.5 0.0
3830.5 0.0
3831.5 0.0
3832.5 0.0
3833.5 0.0
3834.5 0.0
3835.5 0.0
3836.5 0.0
3837.5 0.0
3838.5 0.0
3839.5 0.0
3840.5 0.0
3841.5 0.0
3842.5 0.0
3843.5 0.0
3844.5 0.0
3845.5 0.0
3846.5 0.0
3847.5 0.0
3848.5 0.0
3849.5 0.0
3850.5 0.0
3851.5 0.0
3852.5 0.0
3853.5 0.0
3854.5 0.0
3855.5 0.0
3856.5 0.0
3857.5 0.0
3858.5 0.0
3859.5 0.0
3860.5 0.0
3861.5 0.0
3862.5 0.0
3863.5 0.0
3864.5 0.0
3865.5 0.0
3866.5 0.0
3867.5 0.0
3868.5 0.0
3869.5 0.0
3870.5 0.0
3871.5 0.0
3872.5 0.0
3873.5 0.0
3874.5 0.0
3875.5 0.0
3876.5 0.0
3877.5 0.0
3878.5 0.0
3879.5 0.0
3880.5 0.0
3881.5 0.0
3882.5 0.0
3883.5 0.0
3884.5 0.0
3885.5 0.0
3886.5 0.0
3887.5 0.0
3888.5 0.0
3889.5 0.0
3890.5 0.0
3891.5 0.0
3892.5 0.0
3893.5 0.0
3894.5 0.0
3895.5 0.0
3896.5 0.0
3897.5 0.0
3898.5 0.0
3899.5 0.0
3900.5 0.0
3901.5 0.0
3902.5 0.0
3903.5 0.0
3904.5 0.0
3905.5 0.0
3906.5 0.0
3907.5 0.0
3908.5 0.0
3909.5 0.0
3910.5 0.0
3911.5 0.0
3912.5 0.0
3913.5 0.0
3914.5 0.0
3915.5 0.0
3916.5 0.0
3917.5 0.0
3918.5 0.0
3919.5 0.0
3920.5 0.0
3921.5 0.0
3922.5 0.0
3923.5 0.0
3924.5 0.0
3925.5 0.0
3926.5 0.0
3927.5 0.0
3928.5 0.0
3929.5 0.0
3930.5 0.0
3931.5 0.0
3932.5 0.0
3933.5 0.0
3934.5 0.0
3935.5 0.0
3936.5 0.0
3937.5 0.0
3938.5 0.0
3939.5 0.0
3940.5 0.0
3941.5 0.0
3942.5 0.0
3943.5 0.0
3944.5 0.0
3945.5 0.0
3946.5 0.0
3947.5 0.0
3948.5 0.0
3949.5 0.0
3950.5 0.0
3951.5 0.0
3952.5 0.0
3953.5 0.0
3954.5 0.0
3955.5 0.0
3956.5 0.0
3957.5 0.0
3958.5 0.0
3959.5 0.0
3960.5 0.0
3961.5 0.0
3962.5 0.0
3963.5 0.0
3964.5 0.0
3965.5 0.0
3966.5 0.0
3967.5 0.0
3968.5 0.0
3969.5 0.0
3970.5 0.0
3971.5 0.0
3972.5 0.0
3973.5 0.0
3974.5 0.0
3975.5 0.0
3976.5 0.0
3977.5 0.0
3978.5 0.0
3979.5 0.0
3980.5 0.0
3981.5 0.0
3982.5 0.0
3983.5 0.0
3984.5 0.0
3985.5 0.0
3986.5 0.0
3987.5 0.0
3988.5 0.0
3989.5 0.0
3990.5 0.0
3991.5 0.0
3992.5 0.0
3993.5 0.0
3994.5 0.0
3995.5 0.0
3996.5 0.0
3997.5 0.0
3998.5 0.0
3999.5 0.0
4000.5 0.0
4001.5 0.0
4002.5 0.0
4003.5 0.0
4004.5 0.0
4005.5 0.0
4006.5 0.0
4007.5 0.0
4008.5 0.0
4009.5 0.0
4010.5 0.0
4011.5 0.0
4012.5 0.0
4013.5 0.0
4014.5 0.0
4015.5 0.0
4016.5 0.0
4017.5 0.0
4018.5 0.0
4019.5 0.0
4020.5 0.0
4021.5 0.0
4022.5 0.0
4023.5 0.0
4024.5 0.0
4025.5 0.0
4026.5 0.0
4027.5 0.0
4028.5 0.0
4029.5 0.0
4030.5 0.0
4031.5 0.0
4032.5 0.0
4033.5 0.0
4034.5 0.0
4035.5 0.0
4036.5 0.0
4037.5 0.0
4038.5 0.0
4039.5 0.0
4040.5 0.0
4041.5 0.0
4042.5 0.0
4043.5 0.0
4044.5 0.0
4045.5 0.0
4046.5 0.0
4047.5 0.0
4048.5 0.0
4049.5 0.0
4050.5 0.0
4051.5 0.0
4052.5 0.0
4053.5 0.0
4054.5 0.0
4055.5 0.0
4056.5 0.0
4057.5 0.0
4058.5 0.0
4059.5 0.0
4060.5 0.0
4061.5 0.0
4062.5 0.0
4063.5 0.0
4064.5 0.0
4065.5 0.0
4066.5 0.0
4067.5 0.0
4068.5 0.0
4069.5 0.0
4070.5 0.0
4071.5 0.0
4072.5 0.0
4073.5 0.0
4074.5 0.0
4075.5 0.0
4076.5 0.0
4077.5 0.0
4078.5 0.0
4079.5 0.0
4080.5 0.0
4081.5 0.0
4082.5 0.0
4083.5 0.0
4084.5 0.0
4085.5 0.0
4086.5 0.0
4087.5 0.0
4088.5 0.0
4089.5 0.0
4090.5 0.0
4091.5 0.0
4092.5 0.0
4093.5 0.0
4094.5 0.0
4095.5 0.0
4096.5 0.0
4097.5 0.0
4098.5 0.0
4099.5 0.0
4100.5 0.0
4101.5 0.0
4102.5 0.0
4103.5 0.0
4104.5 0.0
4105.5 0.0
4106.5 0.0
4107.5 0.0
4108.5 0.0
4109.5 0.0
4110.5 0.0
4111.5 0.0
4112.5 0.0
4113.5 0.0
4114.5 0.0
4115.5 0.0
4116.5 0.0
4117.5 0.0
4118.5 0.0
4119.5 0.0
4120.5 0.0
4121.5 0.0
4122.5 0.0
4123.5 0.0
4124.5 0.0
4125.5 0.0
4126.5 0.0
4127.5 0.0
4128.5 0.0
4129.5 0.0
4130.5 0.0
4131.5 0.0
4132.5 0.0
4133.5 0.0
4134.5 0.0
4135.5 0.0
4136.5 0.0
4137.5 0.0
4138.5 0.0
4139.5 0.0
4140.5 0.0
4141.5 0.0
4142.5 0.0
4143.5 0.0
4144.5 0.0
4145.5 0.0
4146.5 0.0
4147.5 0.0
4148.5 0.0
4149.5 0.0
4150.5 0.0
4151.5 0.0
4152.5 0.0
4153.5 0.0
4154.5 0.0
4155.5 0.0
4156.5 0.0
4157.5 0.0
4158.5 0.0
4159.5 0.0
4160.5 0.0
4161.5 0.0
4162.5 0.0
4163.5 0.0
4164.5 0.0
4165.5 0.0
4166.5 0.0
4167.5 0.0
4168.5 0.0
4169.5 0.0
4170.5 0.0
4171.5 0.0
4172.5 0.0
4173.5 0.0
4174.5 0.0
4175.5 0.0
4176.5 0.0
4177.5 0.0
4178.5 0.0
4179.5 0.0
4180.5 0.0
4181.5 0.0
4182.5 0.0
4183.5 0.0
4184.5 0.0
4185.5 0.0
4186.5 0.0
4187.5 0.0
4188.5 0.0
4189.5 0.0
4190.5 0.0
4191.5 0.0
4192.5 0.0
4193.5 0.0
4194.5 0.0
4195.5 0.0
4196.5 0.0
4197.5 0.0
4198.5 0.0
4199.5 0.0
4200.5 0.0
4201.5 0.0
4202.5 0.0
4203.5 0.0
4204.5 0.0
4205.5 0.0
4206.5 0.0
4207.5 0.0
4208.5 0.0
4209.5 0.0
4210.5 0.0
4211.5 0.0
4212.5 0.0
4213.5 0.0
4214.5 0.0
4215.5 0.0
4216.5 0.0
4217.5 0.0
4218.5 0.0
4219.5 0.0
4220.5 0.0
4221.5 0.0
4222.5 0.0
4223.5 0.0
4224.5 0.0
4225.5 0.0
4226.5 0.0
4227.5 0.0
4228.5 0.0
4229.5 0.0
4230.5 0.0
4231.5 0.0
4232.5 0.0
4233.5 0.0
4234.5 0.0
4235.5 0.0
4236.5 0.0
4237.5 0.0
4238.5 0.0
4239.5 0.0
4240.5 0.0
4241.5 0.0
4242.5 0.0
4243.5 0.0
4244.5 0.0
4245.5 0.0
4246.5 0.0
4247.5 0.0
4248.5 0.0
4249.5 0.0
4250.5 0.0
4251.5 0.0
4252.5 0.0
4253.5 0.0
4254.5 0.0
4255.5 0.0
4256.5 0.0
4257.5 0.0
4258.5 0.0
4259.5 0.0
4260.5 0.0
4261.5 0.0
4262.5 0.0
4263.5 0.0
4264.5 0.0
4265.5 0.0
4266.5 0.0
4267.5 0.0
4268.5 0.0
4269.5 0.0
4270.5 0.0
4271.5 0.0
4272.5 0.0
4273.5 0.0
4274.5 0.0
4275.5 0.0
4276.5 0.0
4277.5 0.0
4278.5 0.0
4279.5 0.0
4280.5 0.0
4281.5 0.0
4282.5 0.0
4283.5 0.0
4284.5 0.0
4285.5 0.0
4286.5 0.0
4287.5 0.0
4288.5 0.0
4289.5 0.0
4290.5 0.0
4291.5 0.0
4292.5 0.0
4293.5 0.0
4294.5 0.0
4295.5 0.0
4296.5 0.0
4297.5 0.0
4298.5 0.0
4299.5 0.0
4300.5 0.0
4301.5 0.0
4302.5 0.0
4303.5 0.0
4304.5 0.0
4305.5 0.0
4306.5 0.0
4307.5 0.0
4308.5 0.0
4309.5 0.0
4310.5 0.0
4311.5 0.0
4312.5 0.0
4313.5 0.0
4314.5 0.0
4315.5 0.0
4316.5 0.0
4317.5 0.0
4318.5 0.0
4319.5 0.0
4320.5 0.0
4321.5 0.0
4322.5 0.0
4323.5 0.0
4324.5 0.0
4325.5 0.0
4326.5 0.0
4327.5 0.0
4328.5 0.0
4329.5 0.0
4330.5 0.0
4331.5 0.0
4332.5 0.0
4333.5 0.0
4334.5 0.0
4335.5 0.0
4336.5 0.0
4337.5 0.0
4338.5 0.0
4339.5 0.0
4340.5 0.0
4341.5 0.0
4342.5 0.0
4343.5 0.0
4344.5 0.0
4345.5 0.0
4346.5 0.0
4347.5 0.0
4348.5 0.0
4349.5 0.0
4350.5 0.0
4351.5 0.0
4352.5 0.0
4353.5 0.0
4354.5 0.0
4355.5 0.0
4356.5 0.0
4357.5 0.0
4358.5 0.0
4359.5 0.0
4360.5 0.0
4361.5 0.0
4362.5 0.0
4363.5 0.0
4364.5 0.0
4365.5 0.0
4366.5 0.0
4367.5 0.0
4368.5 0.0
4369.5 0.0
4370.5 0.0
4371.5 0.0
4372.5 0.0
4373.5 0.0
4374.5 0.0
4375.5 0.0
4376.5 0.0
4377.5 0.0
4378.5 0.0
4379.5 0.0
4380.5 0.0
4381.5 0.0
4382.5 0.0
4383.5 0.0
4384.5 0.0
4385.5 0.0
4386.5 0.0
4387.5 0.0
4388.5 0.0
4389.5 0.0
4390.5 0.0
4391.5 0.0
4392.5 0.0
4393.5 0.0
4394.5 0.0
4395.5 0.0
4396.5 0.0
4397.5 0.0
4398.5 0.0
4399.5 0.0
4400.5 0.0
4401.5 0.0
4402.5 0.0
4403.5 0.0
4404.5 0.0
4405.5 0.0
4406.5 0.0
4407.5 0.0
4408.5 0.0
4409.5 0.0
4410.5 0.0
4411.5 0.0
4412.5 0.0
4413.5 0.0
4414.5 0.0
4415.5 0.0
4416.5 0.0
4417.5 0.0
4418.5 0.0
4419.5 0.0
4420.5 0.0
4421.5 0.0
4422.5 0.0
4423.5 0.0
4424.5 0.0
4425.5 0.0
4426.5 0.0
4427.5 0.0
4428.5 0.0
4429.5 0.0
4430.5 0.0
4431.5 0.0
4432.5 0.0
4433.5 0.0
4434.5 0.0
4435.5 0.0
4436.5 0.0
4437.5 0.0
4438.5 0.0
4439.5 0.0
4440.5 0.0
4441.5 0.0
4442.5 0.0
4443.5 0.0
4444.5 0.0
4445.5 0.0
4446.5 0.0
4447.5 0.0
4448.5 0.0
4449.5 0.0
4450.5 0.0
4451.5 0.0
4452.5 0.0
4453.5 0.0
4454.5 0.0
4455.5 0.0
4456.5 0.0
4457.5 0.0
4458.5 0.0
4459.5 0.0
4460.5 0.0
4461.5 0.0
4462.5 0.0
4463.5 0.0
4464.5 0.0
4465.5 0.0
4466.5 0.0
4467.5 0.0
4468.5 0.0
4469.5 0.0
4470.5 0.0
4471.5 0.0
4472.5 0.0
4473.5 0.0
4474.5 0.0
4475.5 0.0
4476.5 0.0
4477.5 0.0
4478.5 0.0
4479.5 0.0
4480.5 0.0
4481.5 0.0
4482.5 0.0
4483.5 0.0
4484.5 0.0
4485.5 0.0
4486.5 0.0
4487.5 0.0
4488.5 0.0
4489.5 0.0
4490.5 0.0
4491.5 0.0
4492.5 0.0
4493.5 0.0
4494.5 0.0
4495.5 0.0
4496.5 0.0
4497.5 0.0
4498.5 0.0
4499.5 0.0
4500.5 0.0


==> anc/new_flux_238Th.txt <==
# Title: <90Th, 232> Spectrum
# Fields: energy intensity
# Units: keV 1/keV

0.5 0.00014568263954143585
1.5 0.0013074083912288257
2.5 0.003621331187810289
3.5 0.007077541293636453
4.5 0.011666166797478322
5.5 0.01737737771100873
6.5 0.02420139142453588
7.5 0.032128480177680885
8.5 0.04114898164118041
9.5 0.051253314526902634
10.5 0.062432002782467994
11.5 0.07467571547475015
12.5 0.08797533797930512
13.5 0.10232211352247823
14.5 0.11770797245580528
15.5 0.13412652312145604
16.5 0.07618103452343865
17.5 0.0009886126644476718
18.5 0.0011019226037712947
19.5 0.001221047832663127
20.5 0.0013459385959893485
21.5 0.0014765452529356042
22.5 0.0016128182776362259
23.5 0.0017547082599367325
24.5 0.0019021659063087764
25.5 0.002055142040938977
26.5 0.0022135876070164032
27.5 0.0023774536682468353
28.5 0.0025466914106262394
29.5 0.0027212521445104687
30.5 0.0029010873070244056
31.5 0.003086148464860428
32.5 0.003276387317524747
33.5 0.003471755701100397
34.5 0.003672205592608446
35.5 0.0038776891150651372
36.5 0.00408815854335237
37.5 0.004303566311045036
38.5 0.004523865018371682
39.5 0.004749007441528141
40.5 0.004978946543621114
41.5 0.005213635487595289
42.5 0.00545302765160079
43.5 0.005697076647400521
44.5 0.005945736342614544
45.5 0.006198960887877676
46.5 0.00645670475038727
47.5 0.0067189227558999585
48.5 0.006985570142102425
49.5 0.007256602627592116
50.5 0.007531976502736677
51.5 0.0078116487519228495
52.5 0.008095577222032638
53.5 0.008383720861070877
54.5 0.008676040067045615
55.5 0.008972497217538561
56.5 0.009273057510957887
57.5 0.009577690381073176
58.5 0.009886372057118823
59.5 0.010199090682393582
60.5 0.010515858123789345
61.5 0.010836744138638093
62.5 0.011162028572868627
63.5 0.004112855611987731
64.5 0.004232996272613061
65.5 0.004354536184709897
66.5 0.004477461348212204
67.5 0.004601757807813258
68.5 0.004727411655462031
69.5 0.004854409033340778
70.5 0.004982736137461947
71.5 0.005112379222078651
72.5 0.005243324605185367
73.5 0.005375558675514855
74.5 0.00550906790164392
75.5 0.005643838844160837
76.5 0.005779858172436029
77.5 0.005917112688596658
78.5 0.006055589363329575
79.5 0.006195275392257223
80.5 0.006336158290744464
81.5 0.006478226067354944
82.5 0.0066214675791694206
83.5 0.0067658733881379215
84.5 0.0069114381958236
85.5 0.007057369834009299
86.5 0.006706416509169107
87.5 0.00684505852726459
88.5 0.006984718996473401
89.5 0.0071253864503643795
90.5 0.007267049600033788
91.5 0.0074096973663653155
92.5 0.007553318923437654
93.5 0.007697903760987725
94.5 0.00784344179150972
95.5 0.007987714169209249
96.5 0.00813280953463466
97.5 0.008281068931056642
98.5 0.0084302463871611
99.5 0.008580336205587928
100.5 0.008731335023110074
101.5 0.008883243214899297
102.5 0.009036067676643694
103.5 0.00918982815764125
104.5 0.00934457525644649
105.5 0.009499547638110914
106.5 0.006117425914146596
107.5 0.004361510666478186
108.5 0.004432691781579901
109.5 0.004504032964662801
110.5 0.004575967493917008
111.5 0.0046482732263135535
112.5 0.004720945399227255
113.5 0.00479397925892702
114.5 0.004867370060610071
115.5 0.0049411130684481105
116.5 0.005015203555654042
117.5 0.00508963680458502
118.5 0.005164408106944256
119.5 0.005239512754968583
120.5 0.005314926120425203
121.5 0.005390683146893081
122.5 0.005466759486543982
123.5 0.005543150481376323
124.5 0.005619851487988647
125.5 0.005696857672092565
126.5 0.005773704448061609
127.5 0.005851301652401791
128.5 0.005929190396519711
129.5 0.0060073647500861315
130.5 0.006082647181644108
131.5 0.006161342688636885
132.5 0.006240311139182266
133.5 0.006319547966198784
134.5 0.0063990486128061375
135.5 0.006478808532512852
136.5 0.0065588231894243175
137.5 0.006639088058472202
138.5 0.006719598625667502
139.5 0.006800350388380033
140.5 0.00688133885564566
141.5 0.006962559548505684
142.5 0.007044008000379124
143.5 0.007125679757473477
144.5 0.007207570379235846
145.5 0.007289675438849549
146.5 0.007371990523780336
147.5 0.007454511236377876
148.5 0.00753723319453667
149.5 0.007620152032425799
150.5 0.007703263401292059
151.5 0.007786562970347111
152.5 0.007870046427747942
153.5 0.007953709481682471
154.5 0.008037547861574144
155.5 0.008121557319422747
156.5 0.008205733631301322
157.5 0.008290072599033688
158.5 0.008374570052084711
159.5 0.008459221849701349
160.5 0.008544023883355987
161.5 0.008628972079557129
162.5 0.008714062403115863
163.5 0.00879929086098787
164.5 0.008884653506854556
165.5 0.008970146446680921
166.5 0.009055765845588844
167.5 0.009141507936561589
168.5 0.009227369031771111
169.5 0.009313345537808418
170.5 0.009399433976972522
171.5 0.00948563101845452
172.5 0.00957193352672059
173.5 0.009658338642276745
174.5 0.009744843930598742
175.5 0.009831447070010867
176.5 0.009916817766744045
177.5 0.01000360923706643
178.5 0.010090328335540005
179.5 0.00976959944246995
180.5 0.009853223814039939
181.5 0.009936922929763288
182.5 0.010020694708021279
183.5 0.010104537367565137
184.5 0.010188449495828937
185.5 0.010272430143206073
186.5 0.010356478419699729
187.5 0.010439437473137598
188.5 0.010523615211019702
189.5 0.010607865320446459
190.5 0.010692192268783268
191.5 0.010776603183465273
192.5 0.01086110922934635
193.5 0.010945728076479382
194.5 0.011030488749308233
195.5 0.011115442475360714
196.5 0.01120069229911431
197.5 0.011286509155982857
198.5 0.0009809264238894607
199.5 0.0009894185026706381
200.5 0.0009979328091324978
201.5 0.001006469158055132
202.5 0.0010150273647110905
203.5 0.0010236072449248176
204.5 0.0010322086151559541
205.5 0.0010408312926193958
206.5 0.0010494750954641208
207.5 0.0010581398430502282
208.5 0.0010668253563993208
209.5 0.001075531458972581
210.5 0.001084257978126177
211.5 0.0010930047481451717
212.5 0.0011017716176539582
213.5 0.0011105584730938805
214.5 0.0011193632244303785
215.5 0.0011237333527633695
216.5 0.001132549547225198
217.5 0.0011413848665491602
218.5 0.0011502391304395285
219.5 0.001159112158886189
220.5 0.0011680037721659394
221.5 0.0011769137908439625
222.5 0.001185842035775378
223.5 0.001194788328107073
224.5 0.001203752489279597
225.5 0.0012127343410294118
226.5 0.0012217337053912977
227.5 0.0012307504047010909
228.5 0.001239784261598796
229.5 0.0012488350990320545
230.5 0.0012579027402601277
231.5 0.0012669870088584424
232.5 0.0012760877287238549
233.5 0.0012852047240807488
234.5 0.001294337819488201
235.5 0.0013034868398485114
236.5 0.0013126516104173857
237.5 0.0013218319568163517
238.5 0.0013310277050480373
239.5 0.0013402386815153113
240.5 0.0013494647130455843
241.5 0.0013587056269223994
242.5 0.0013679612509270842
243.5 0.0013772314133951994
244.5 0.0013865159432947325
245.5 0.0013958146703377963
246.5 0.0014051274251454084
247.5 0.001414454039500754
248.5 0.0014237943467577793
249.5 0.0014331481825424865
250.5 0.0014425153860572132
251.5 0.0014518958027872275
252.5 0.00146128929108917
253.5 0.001470695743019885
254.5 0.0014801132958697405
255.5 0.0014855947689806754
256.5 0.0014950186768978055
257.5 0.0015044547772479202
258.5 0.001513902905935533
259.5 0.0015233629009910703
260.5 0.0015328346040128526
261.5 0.0015423178635912524
262.5 0.0015518125458407685
263.5 0.0015613176589395308
264.5 0.001568936345539075
265.5 0.0015784547239971625
266.5 0.0015873263807518912
267.5 0.0015968631801924096
268.5 0.001606409980723991
269.5 0.0016150216385526035
270.5 0.001624584660278167
271.5 0.0016341575730293588
272.5 0.0016437402135408602
273.5 0.001653332418945244
274.5 0.00166293402681088
275.5 0.001672544875199007
276.5 0.0016821648027539457
277.5 0.0016917936488549433
278.5 0.0017014312538932703
279.5 0.0017110774598372719
280.5 0.0017207321115871943
281.5 0.0017303950612078856
282.5 0.0017400658080376494
283.5 0.0017489504509970181
284.5 0.0017586338465169847
285.5 0.0017683248875153938
286.5 0.0017780234199103071
287.5 0.0017877292942947859
288.5 0.0017974423732523654
289.5 0.001807161901161268
290.5 0.0018154983939205629
291.5 0.0018252262589998828
292.5 0.0018349606628707347
293.5 0.0018447014486311806
294.5 0.0018544484599378388
295.5 0.0018642015412266549
296.5 0.0018739605382503913
297.5 0.0018837252997787306
298.5 0.0018934955064993065
299.5 0.0019029487596786327
300.5 0.0019127285341260887
301.5 0.0019225134431293533
302.5 0.0019323033321328544
303.5 0.0019420980469884313
304.5 0.0019518974341097652
305.5 0.0019617013275025933
306.5 0.001971480982256202
307.5 0.0019812933546301923
308.5 0.0019911097857977914
309.5 0.0020009301234291794
310.5 0.0020107542155601895
311.5 0.0020205819106059206
312.5 0.002030413057377919
313.5 0.0020402475051059703
314.5 0.002050085103466632
315.5 0.0020599257026209846
316.5 0.0020697691532658357
317.5 0.002079615306705017
318.5 0.002089464014951355
319.5 0.002099315130877391
320.5 0.0021091685084473535
321.5 0.002119024003091534
322.5 0.002128881472348745
323.5 0.0021387407770600752
324.5 0.0021486017838419627
325.5 0.0021584643710925843
326.5 0.002168328447931912
327.5 0.0021781923303348634
328.5 0.0021844785403042667
329.5 0.002194333940588894
330.5 0.0022041901817217587
331.5 0.0022140467605515878
332.5 0.00222319660560899
333.5 0.002233051955738593
334.5 0.002242754673410307
335.5 0.0022526099319411627
336.5 0.0022624651471260626
337.5 0.002272320176544087
338.5 0.0022821748789846764
339.5 0.0022920290799695667
340.5 0.0023018064824910597
341.5 0.00231165911230968
342.5 0.0023215108529701673
343.5 0.0023313615691341054
344.5 0.0023412111308182063
345.5 0.0023510594216200205
346.5 0.002360905636419699
347.5 0.00236920284991139
348.5 0.002379041658942495
349.5 0.002388783841522369
350.5 0.0023986185402639242
351.5 0.0024084511023450845
352.5 0.0024182813940533724
353.5 0.0024281092847175346
354.5 0.002437934649000876
355.5 0.002447757372506935
356.5 0.0024575773695601935
357.5 0.0024673927873824983
358.5 0.002473825359934251
359.5 0.002483625957232943
360.5 0.0024934231966336983
361.5 0.002503216942277155
362.5 0.002513007058741143
363.5 0.002522793411082308
364.5 0.002532575864900649
365.5 0.0025423534520808335
366.5 0.0025521271410934095
367.5 0.002561897095852277
368.5 0.002571662622335223
369.5 0.002581423591982325
370.5 0.002591179880557529
371.5 0.002600931241708137
372.5 0.002610396225700359
373.5 0.0026201369940458755
374.5 0.0026298717183209385
375.5 0.002637557715907901
376.5 0.0026472771410351974
377.5 0.002656990959195826
378.5 0.002666699039819711
379.5 0.002676401252772388
380.5 0.0026860974683950304
381.5 0.002695787557563138
382.5 0.002705471391777143
383.5 0.002715148843310589
384.5 0.0027248197854727973
385.5 0.0027344840931282314
386.5 0.002744141643904849
387.5 0.002753792321867224
388.5 0.002763435714171509
389.5 0.002772403621867187
390.5 0.0027820312822320124
391.5 0.002791651569063603
392.5 0.00280126438014577
393.5 0.002810868822033699
394.5 0.002818951923262846
395.5 0.002828537677791967
396.5 0.0028381154290171157
397.5 0.002847685064901488
398.5 0.0028572461162532465
399.5 0.0028659967620873975
400.5 0.0028755394272292983
401.5 0.002885073466947663
402.5 0.002894598761203869
403.5 0.0029041151922663813
404.5 0.0029136226468729977
405.5 0.0029231209222634015
406.5 0.0029324277485633784
407.5 0.0029419064232187294
408.5 0.0029495933575457325
409.5 0.0029590498278928056
410.5 0.0029684965832936345
411.5 0.0029779335029620426
412.5 0.002987360466430157
413.5 0.0029967773535497437
414.5 0.003006184044493749
415.5 0.003015580419758106
416.5 0.0030249663601636515
417.5 0.0030343417468583324
418.5 0.003043706461319792
419.5 0.0030530603853582638
420.5 0.003062403401119907
421.5 0.0030717353910908085
422.5 0.0030810562381016417
423.5 0.003090365825333198
424.5 0.0030996640363231296
425.5 0.0031089507549742555
426.5 0.003118225865564862
427.5 0.0031274892527617406
428.5 0.0031367408016371324
429.5 0.003145980397690926
430.5 0.003155207926880817
431.5 0.0031644232756639157
432.5 0.003173626331056261
433.5 0.0031828169807206134
434.5 0.0031919951131017055
435.5 0.003201160617644887
436.5 0.0032103133851726904
437.5 0.0032194533085877627
438.5 0.003228580284337161
439.5 0.0032376942159905325
440.5 0.0032467950255913335
441.5 0.0032558816705695946
442.5 0.003262792368121652
443.5 0.0032718491195347483
444.5 0.003280892255543634
445.5 0.00328992166689751
446.5 0.0032989372447761863
447.5 0.003307938880807324
448.5 0.0033169264670876606
449.5 0.0033258998962093105
450.5 0.003334859061293854
451.5 0.003343803856037685
452.5 0.003352734174775655
453.5 0.0033616499125754917
454.5 0.0033705509653887754
455.5 0.0033794372303160283
456.5 0.0033883086061334993
457.5 0.0033971649945382836
458.5 0.0034060063040154812
459.5 0.003414832064184922
460.5 0.003422917541907309
461.5 0.003431711673024271
462.5 0.003440490305607967
463.5 0.0034492533432871394
464.5 0.0034580006939344426
465.5 0.0034667320946416918
466.5 0.0034750624292370245
467.5 0.0034837615147349844
468.5 0.003492444524757397
469.5 0.0035011113690586867
470.5 0.003509761960086246
471.5 0.0035183962140614726
472.5 0.003527013996759428
473.5 0.0035355119842232635
474.5 0.0035440965794187214
475.5 0.003552664543402714
476.5 0.003561215826445809
477.5 0.0035697503974156087
478.5 0.003578268254889307
479.5 0.0035867694488104455
480.5 0.0035952541282438574
481.5 0.0036037226683056666
482.5 0.0036121751009613318
483.5 0.0035948849195473133
484.5 0.0035800895745572536
485.5 0.00358842867720999
486.5 0.0035967505278954354
487.5 0.0036050542185161404
488.5 0.003611738462378451
489.5 0.0036200054437039303
490.5 0.0036282547613383656
491.5 0.003636486324416253
492.5 0.003644700043218367
493.5 0.0036528958296386214
494.5 0.003661073598058747
495.5 0.0036692332671744744
496.5 0.003677374764464774
497.5 0.0036854980403837278
498.5 0.0036936018374309756
499.5 0.003698980967876162
500.5 0.0037070453904505564
501.5 0.0037150911630856086
502.5 0.003723118196330498
503.5 0.0037311264010887624
504.5 0.0037391156886226267
505.5 0.0037470859705580934
506.5 0.003755037158890537
507.5 0.0037629691659908657
508.5 0.0037708819046126216
509.5 0.0037787752878997443
510.5 0.003786649229395424
511.5 0.003794503643052105
512.5 0.003802338443242765
513.5 0.0038101535447737822
514.5 0.003817948862899716
515.5 0.003825724313340249
516.5 0.0038334798122998445
517.5 0.0038412152764907177
518.5 0.0038489306231599004
519.5 0.003856625770121343
520.5 0.003864300635794642
521.5 0.0038719551392519423
522.5 0.0038795892002757536
523.5 0.0038872027394311033
524.5 0.003894795678157005
525.5 0.0039023679388840242
526.5 0.003909919445188527
527.5 0.003917450121998833
528.5 0.003924959895876455
529.5 0.003932448695409798
530.5 0.003939916451780575
531.5 0.0039473630996057765
532.5 0.003954788578239815
533.5 0.003962192833887912
534.5 0.003969575823252323
535.5 0.003976937520346227
536.5 0.003984277930693144
537.5 0.003991597126020101
538.5 0.003998895354294813
539.5 0.004006163499827836
540.5 0.003992443178735356
541.5 0.003999656192444196
542.5 0.004006847423202156
543.5 0.004014016806609362
544.5 0.0040211642834573945
545.5 0.004028289803045634
546.5 0.0040353933301090095
547.5 0.0040424748617776075
548.5 0.004049534481443474
549.5 0.00405147642805355
550.5 0.004053302504413038
551.5 0.004060286328122934
552.5 0.004067247685007601
553.5 0.00407418650236207
554.5 0.004081102707925631
555.5 0.0040879962299170255
556.5 0.004094866997080046
557.5 0.004101714938744074
558.5 0.004108539984904934
559.5 0.004115342066336297
560.5 0.004122121114745763
561.5 0.004128877063000409
562.5 0.0041356098454639915
563.5 0.004142319398522826
564.5 0.004149005661453206
565.5 0.004155668577961684
566.5 0.004162308099220509
567.5 0.004168924190861592
568.5 0.004175516853923786
569.5 0.0041820844415512174
570.5 0.004184923409135283
571.5 0.00419144241699398
572.5 0.004197937876804302
573.5 0.004204405893028682
574.5 0.00420197756325739
575.5 0.0042083036455965745
576.5 0.004214696591141349
577.5 0.004221065412501725
578.5 0.004227410041035895
579.5 0.004233730408276651
580.5 0.004240026445930529
581.5 0.004246298085877448
582.5 0.004252545260170871
583.5 0.004258767901038781
584.5 0.004264965940885685
585.5 0.004271139312295601
586.5 0.004277287948036674
587.5 0.004283411781067592
588.5 0.004289510744546312
589.5 0.004295584771842163
590.5 0.004301633796551786
591.5 0.004307657752521053
592.5 0.004313656573874618
593.5 0.004319630195056942
594.5 0.004325578550889775
595.5 0.004331501576655407
596.5 0.004337399208221307
597.5 0.004343271382237109
598.5 0.004349118036471087
599.5 0.004354939110462667
600.5 0.004360734547127688
601.5 0.004366504182488059
602.5 0.004372039344432047
603.5 0.0043777573730099184
604.5 0.00438344957466125
605.5 0.004389115975287007
606.5 0.004392708616173464
607.5 0.00439631789329494
608.5 0.004401904189353879
609.5 0.004407464274984188
610.5 0.004412998086832345
611.5 0.004418505561921401
612.5 0.004423986637690261
613.5 0.0044294412520375515
614.5 0.00443486934337067
615.5 0.004440270850660556
616.5 0.0044456457135028556
617.5 0.004450993872185859
618.5 0.004456315267766286
619.5 0.004461609842153657
620.5 0.004466877538204046
621.5 0.0044721182998245295
622.5 0.004477332072089521
623.5 0.004482518801370404
624.5 0.00448767843548052
625.5 0.004492810923837468
626.5 0.004497916217645733
627.5 0.0045029942701034775
628.5 0.00450804503663854
629.5 0.0045130684751819375
630.5 0.004518064546491069
631.5 0.004523033214545101
632.5 0.0045279744470549735
633.5 0.004532888216181036
634.5 0.004537774499692373
635.5 0.004542633283285992
636.5 0.004547464567055077
637.5 0.004552267846750669
638.5 0.004555903006154551
639.5 0.004560651200477217
640.5 0.0045653718558089544
641.5 0.0045700649890779935
642.5 0.00457473062684254
643.5 0.0045793688065729875
644.5 0.004583979578165269
645.5 0.004588563005745576
646.5 0.004593119169846665
647.5 0.004597648170064536
648.5 0.004602150128345292
649.5 0.004606625193109701
650.5 0.004611073544510811
651.5 0.0046154954012476
652.5 0.004619891029556858
653.5 0.004624260755315331
654.5 0.004628604980686034
655.5 0.0046329242075815544
656.5 0.004637219071674891
657.5 0.004641490393344856
658.5 0.004645739257063197
659.5 0.0046499671412973355
660.5 0.004654176144778363
661.5 0.0046583694149787075
662.5 0.004662552064310055
663.5 0.004663842567598145
664.5 0.004665218304652831
665.5 0.004668889362303476
666.5 0.0033846153243665576
667.5 0.003388427759050596
668.5 0.0033922414880657665
669.5 0.0033960382764627877
670.5 0.0033998180904294987
671.5 0.003403580896875462
672.5 0.0034073266636959346
673.5 0.003411055360279365
674.5 0.003414766958684251
675.5 0.0034184614372648713
676.5 0.003422138418408786
677.5 0.003425118246738311
678.5 0.003428760872711059
679.5 0.003432386239270923
680.5 0.003435994318526171
681.5 0.003439585083721368
682.5 0.0034431585093602592
683.5 0.003446714571341845
684.5 0.0034502532471108556
685.5 0.003453774515824798
686.5 0.0034572783585390177
687.5 0.003460764758412524
688.5 0.0034642337009371427
689.5 0.0034676851741932196
690.5 0.0034711191691363017
691.5 0.0034745356799196613
692.5 0.0034779347042605394
693.5 0.0034813162438616157
694.5 0.0034846803049103747
695.5 0.0034880268987170005
696.5 0.0034913560427395013
697.5 0.003494640844527723
698.5 0.0034979088679176545
699.5 0.00350118581001726
700.5 0.0035044454355096276
701.5 0.003507687800662636
702.5 0.0035109129734054692
703.5 0.003514121035160004
704.5 0.003517312083093628
705.5 0.003520486232939314
706.5 0.003523643620340082
707.5 0.0035267796073365936
708.5 0.0035299040007232487
709.5 0.0035330122320695926
710.5 0.0035361045899574713
711.5 0.0035391814294597978
712.5 0.003542243194392633
713.5 0.0035452904523898287
714.5 0.0035483234786757877
715.5 0.0035504757122356493
716.5 0.0035534821813126925
717.5 0.0035564813727766076
718.5 0.0035594737895739766
719.5 0.0035624642440428783
720.5 0.0035654619032488063
721.5 0.0035684889057670884
722.5 0.003074186869797557
723.5 0.002592814303659271
724.5 0.002595051733502898
725.5 0.0025981314904606747
726.5 0.002601201762803523
727.5 0.0026042625462721776
728.5 0.0026073138330360832
729.5 0.00261035557733464
730.5 0.0026133878740198417
731.5 0.002616410681457772
732.5 0.002619424007483981
733.5 0.0026224278639749585
734.5 0.0026254222675774624
735.5 0.0026284072406078094
736.5 0.002631382812169886
737.5 0.0026343490195576123
738.5 0.0026373059100314278
739.5 0.0026402535430925457
740.5 0.0026431919934283353
741.5 0.0026461213547759304
742.5 0.0026490417450621964
743.5 0.0026519533133495064
744.5 0.002654856249386981
745.5 0.0026577507970054802
746.5 0.0026606372733254608
747.5 0.002663516097010783
748.5 0.0026663878310668808
749.5 0.0026692532499345053
750.5 0.0026721134490352108
751.5 0.002674970032607033
752.5 0.002677825455782301
753.5 0.0026806836968082124
754.5 0.0026835517162147253
755.5 0.002686443087815221
756.5 0.0026893890574623486
757.5 0.0026924859181322973
758.5 0.0026946139266462747
759.5 0.002694738040293051
760.5 0.0026959175986046584
761.5 0.002697128987971074
762.5 0.0026998335789216368
763.5 0.002702526178787172
764.5 0.0027010526112287484
765.5 0.002703726735731934
766.5 0.0027063905085296974
767.5 0.0027090437566747363
768.5 0.002711376056327577
769.5 0.0027140086564193095
770.5 0.0027166308402457825
771.5 0.002719242595614719
772.5 0.002721843911293976
773.5 0.002724434777217198
774.5 0.0027270151847597368
775.5 0.0027295851271170245
776.5 0.0027321445998362507
777.5 0.0027346936015845147
778.5 0.0027372321352958405
779.5 0.0027397602099519494
780.5 0.0027422778434840547
781.5 0.002744785067798069
782.5 0.0027472819381974783
783.5 0.0027497685530796174
784.5 0.0027522451021817335
785.5 0.002754712019910069
786.5 0.002757156643835268
787.5 0.0027303067525620175
788.5 0.0027327480896386733
789.5 0.0027351789075208263
790.5 0.002737599192007954
791.5 0.0027400089291932522
792.5 0.002742408105488679
793.5 0.002744796707653333
794.5 0.0027471747228257617
795.5 0.0027495421385608275
796.5 0.0027518989428724195
797.5 0.002754245124282857
798.5 0.0027565806718809222
799.5 0.0027589055753903416
800.5 0.0027612198252518383
801.5 0.002763523412721964
802.5 0.002765816329994335
803.5 0.0027680985703496187
804.5 0.0027703701283443
805.5 0.0027726310000514374
806.5 0.0027748811833732023
807.5 0.0027771206784532525
808.5 0.002779349488232251
809.5 0.0027815676192114334
810.5 0.002783775082528272
811.5 0.002785971895514146
812.5 0.0027881580840238424
813.5 0.002790333686058088
814.5 0.002792498757672903
815.5 0.0027946533832224605
816.5 0.0027967976945780116
817.5 0.0027989319113185104
818.5 0.0028010564392067956
819.5 0.00280317218320961
820.5 0.0028052533300512187
821.5 0.002747586393439031
822.5 0.002749689111771275
823.5 0.0027517812821725596
824.5 0.0027538628918508234
825.5 0.0027559339281377983
826.5 0.0027579943785048114
827.5 0.002760044230587146
828.5 0.0027620834722246737
829.5 0.0027641120915352147
830.5 0.0027661300770635325
831.5 0.0027681374181382696
832.5 0.0027701341059896607
833.5 0.002772120021359824
834.5 0.002773884429038038
835.5 0.0027758491090897424
836.5 0.0027778030835576353
837.5 0.0027797463415395454
838.5 0.0027816788725579756
839.5 0.0027836006667307724
840.5 0.0027855117150671843
841.5 0.002787412010023199
842.5 0.0027893015466629763
843.5 0.002791180325504749
844.5 0.002793048361566988
845.5 0.002794904896873076
846.5 0.0027950224375094296
847.5 0.002796858683325387
848.5 0.002798684091185887
849.5 0.0028004986499542512
850.5 0.002802302348570332
851.5 0.0028040951760503956
852.5 0.0028058771214872196
853.5 0.0028076481740500897
854.5 0.002809408322984843
855.5 0.002811157557613874
856.5 0.002812895867336095
857.5 0.0028146232416270014
858.5 0.0028163396700387395
859.5 0.0028180451421999852
860.5 0.002819739647816009
861.5 0.002821423176668741
862.5 0.0028230957186167137
863.5 0.0028247572635950726
864.5 0.0028264078016155968
865.5 0.002828047322766702
866.5 0.002829675817213423
867.5 0.0028312932751974646
868.5 0.002832899687037151
869.5 0.0028344950431274762
870.5 0.0028360793339400866
871.5 0.002837652550023267
872.5 0.00283921468200206
873.5 0.002840765720578097
874.5 0.0028423056565298325
875.5 0.0028438344807124112
876.5 0.002845352184057739
877.5 0.002846858757574601
878.5 0.0028483541923486045
879.5 0.00284983847954234
880.5 0.0028513116103954356
881.5 0.0028527735762246473
882.5 0.0028542243684240454
883.5 0.0028556639784651514
884.5 0.0028570923978971643
885.5 0.0028585096183472458
886.5 0.0028599156315208363
887.5 0.0028613104292021527
888.5 0.002862694003254678
889.5 0.00286406634562192
890.5 0.0028654274483283088
891.5 0.0028667773034804444
892.5 0.002868115903268583
893.5 0.002869443239968834
894.5 0.002870759305945978
895.5 0.0028720640936573485
896.5 0.002873357595658252
897.5 0.0028746398046097243
898.5 0.0028759107132898818
899.5 0.002877170314610876
900.5 0.0028784186016456467
901.5 0.0028796555676713948
902.5 0.0028808812062454383
903.5 0.0028820955113476668
904.5 0.0028832984776786686
905.5 0.0028844901013908263
906.5 0.0028856703824130642
907.5 0.0028868391219837902
908.5 0.002887552252763953
909.5 0.0028886986667915004
910.5 0.002889833698198309
911.5 0.002890957340437769
912.5 0.002892069587031503
913.5 0.0028931704315692044
914.5 0.0028942598677085983
915.5 0.002895337889175704
916.5 0.0028964044897653416
917.5 0.002897459663342596
918.5 0.0028985034038467718
919.5 0.002899535705304506
920.5 0.002900556560673507
921.5 0.002901563428735241
922.5 0.0029025613788689108
923.5 0.0029035478664901264
924.5 0.002904522885915043
925.5 0.0029054864315252848
926.5 0.0029064384977679526
927.5 0.002907379079155802
928.5 0.002908308170267211
929.5 0.0029092257657465123
930.5 0.002910131860304211
931.5 0.002911026448717368
932.5 0.0029119095258300265
933.5 0.0029127810865538233
934.5 0.002913641125868622
935.5 0.0029144896388232926
936.5 0.0029153266205367368
937.5 0.002916152066198904
938.5 0.002916965971072236
939.5 0.002917768330492995
940.5 0.0029185591398731424
941.5 0.0029193383947022414
942.5 0.002920106090549798
943.5 0.002920862223067827
944.5 0.0029216067879938557
945.5 0.002922339781154393
946.5 0.002923061198468713
947.5 0.002923771035953484
948.5 0.002924469289727727
949.5 0.002925155956018826
950.5 0.002925831031169205
951.5 0.002926494511644284
952.5 0.0029271463940415215
953.5 0.002927786675101111
954.5 0.00292841535171859
955.5 0.0029290324209597166
956.5 0.0029296378800784447
957.5 0.0029302317265385244
958.5 0.0029308139580401433
959.5 0.002931384572552889
960.5 0.0029319435683572937
961.5 0.002932490944098112
962.5 0.0029330266988536764
963.5 0.0029335508322280873
964.5 0.002934063344476655
965.5 0.002934564236680582
966.5 0.00293505351099772
967.5 0.0029355311710345007
968.5 0.0029359972224205083
969.5 0.0029364516737409745
970.5 0.002936894538146342
971.5 0.0029373258363638104
972.5 0.0029377456029831433
973.5 0.0029381539018409086
974.5 0.002938550874897162
975.5 0.002938932486083464
976.5 0.0029299654554747726
977.5 0.002930334115181555
978.5 0.002930691166967326
979.5 0.0029310366109894545
980.5 0.002931370447795054
981.5 0.002931692678359278
982.5 0.0029320033041280386
983.5 0.002932302327066132
984.5 0.002932589749711323
985.5 0.0029328655752356866
986.5 0.002933129807515407
987.5 0.002933382451210844
988.5 0.0029336235118590584
989.5 0.002933852995981942
990.5 0.0029340709112142377
991.5 0.002934277266457438
992.5 0.002934472072068606
993.5 0.002934655340098136
994.5 0.0029348270845989356
995.5 0.0029349873220465028
996.5 0.002935136071942757
997.5 0.0029352733577532454
998.5 0.0029353992085195133
999.5 0.0029355136620595455
1000.5 0.002935616772769908
1001.5 0.0029357086380840352
1002.5 0.002934286143957916
1003.5 0.002932907003111934
1004.5 0.002932967517243114
1005.5 0.0029330168500395536
1006.5 0.0029330550738048376
1007.5 0.002933082277381749
1008.5 0.002933098572035247
1009.5 0.0029331041003881953
1010.5 0.002933099050574635
1011.5 0.0029330836798504493
1012.5 0.002933058356670373
1013.5 0.0029330236425009503
1014.5 0.002932980471264318
1015.5 0.0029329306201296263
1016.5 0.00293287838166973
1017.5 0.002836194904969328
1018.5 0.0027431070246262674
1019.5 0.002743194198761385
1020.5 0.0027432709276225898
1021.5 0.0027433372119734264
1022.5 0.0027433930527157083
1023.5 0.002743438450904567
1024.5 0.0027434734077683553
1025.5 0.0027434979247359307
1026.5 0.0027435120034778925
1027.5 0.0027435156459749014
1028.5 0.0027435088546482332
1029.5 0.002743491632660667
1030.5 0.0027434639848405145
1031.5 0.002743425825488202
1032.5 0.0027432043725297115
1033.5 0.002743145560385912
1034.5 0.0027430763284527595
1035.5 0.0027429966803503084
1036.5 0.0027429066200802465
1037.5 0.002742806152066496
1038.5 0.0027426952812015983
1039.5 0.002742574012900244
1040.5 0.002742442353161398
1041.5 0.002742300308640788
1042.5 0.0027421478867367256
1043.5 0.0027419850956920495
1044.5 0.002741811944717193
1045.5 0.0027416284441400393
1046.5 0.0027414346055910943
1047.5 0.0027412304422354252
1048.5 0.0027410159690678076
1049.5 0.0027407912032950343
1050.5 0.0027405561648402147
1051.5 0.0027403108770234063
1052.5 0.002740055367503292
1053.5 0.002739789669621366
1054.5 0.002739513824397109
1055.5 0.002739227883650789
1056.5 0.0027389319152854898
1057.5 0.0027386260134276766
1058.5 0.0027383103231412103
1059.5 0.0027379835905769995
1060.5 0.0027344371592523497
1061.5 0.002734095683291958
1062.5 0.002733745530274545
1063.5 0.0027333879315886264
1064.5 0.002693624018312835
1065.5 0.002652590218657794
1066.5 0.002652275758876441
1067.5 0.0026519514425917827
1068.5 0.002651617281792894
1069.5 0.0026512732927355624
1070.5 0.002650919498568656
1071.5 0.002650555934439481
1072.5 0.0026501826586861747
1073.5 0.002649799782178241
1074.5 0.002649407572391009
1075.5 0.002642938835085812
1076.5 0.0026366967806523882
1077.5 0.002636286806816753
1078.5 0.002635866990707576
1079.5 0.00263543733193325
1080.5 0.0026349978300486514
1081.5 0.0026345484845571553
1082.5 0.0026340892949132237
1083.5 0.002633620260525922
1084.5 0.0026331413807632897
1085.5 0.0026326526549579664
1086.5 0.002632154082414487
1087.5 0.002631645662418726
1088.5 0.002631127394250908
1089.5 0.0026305992772042352
1090.5 0.002630061310614607
1091.5 0.002629513493914432
1092.5 0.0026289558267514734
1093.5 0.0026283883093436294
1094.5 0.002627810907675586
1095.5 0.0026271583926474507
1096.5 0.0026265613642055766
1097.5 0.002625954480948225
1098.5 0.002625337742482256
1099.5 0.0026247111485635205
1100.5 0.0026240746991281366
1101.5 0.0026234283943281016
1102.5 0.00262277223457214
1103.5 0.002622106220572427
1104.5 0.002621430353398936
1105.5 0.0026207446345427295
1106.5 0.0026200490659908635
1107.5 0.002619343650315953
1108.5 0.002618628390785551
1109.5 0.0026179032914982886
1110.5 0.0026171683575581706
1111.5 0.0026164235953049764
1112.5 0.0026156690126313167
1113.5 0.002614904619440583
1114.5 0.0026141304283487945
1115.5 0.002613346455841273
1116.5 0.0026125527243622123
1117.5 0.0026117492665701904
1118.5 0.002610936135593269
1119.5 0.0026101134373366663
1120.5 0.0026092785287262256
1121.5 0.002602288906299646
1122.5 0.0026014429505059043
1123.5 0.0026005873033014652
1124.5 0.0025997219872147858
1125.5 0.002598847027817671
1126.5 0.002597962454120666
1127.5 0.002597068299038045
1128.5 0.0025961645999429345
1129.5 0.002595251399342683
1130.5 0.0025943287457203127
1131.5 0.002593396694613074
1132.5 0.0025924553100454503
1133.5 0.0025915046665166068
1134.5 0.002590544851905625
1135.5 0.0025895759719958915
1136.5 0.002588598158079501
1137.5 0.0025876115809845843
1138.5 0.0025866164801301244
1139.5 0.0025856132335510505
1140.5 0.002584602567028793
1141.5 0.0025835864408191036
1142.5 0.002582544183464148
1143.5 0.0025814180480261176
1144.5 0.0025803714884008516
1145.5 0.0025793175240241125
1146.5 0.002578256623607617
1147.5 0.0025771894704431837
1148.5 0.002576117261846127
1149.5 0.0025479175982086044
1150.5 0.002518775447274816
1151.5 0.0025177437322948444
1152.5 0.0025167076190918663
1153.5 0.002515668147447267
1154.5 0.0025146267112099744
1155.5 0.002513585256711768
1156.5 0.002512546650671892
1157.5 0.0025115154353283304
1158.5 0.0025104996201963437
1159.5 0.0025095160187557047
1160.5 0.0025086147183603436
1161.5 0.001294081028185822
1162.5 0.0012944858843088032
1163.5 0.0012948876419662419
1164.5 0.0012952862999491505
1165.5 0.0012956818570854826
1166.5 0.0012960743122456
1167.5 0.0012964636643493601
1168.5 0.0012968499123756601
1169.5 0.0012972330553754352
1170.5 0.0012976130924898903
1171.5 0.001297990022976791
1172.5 0.0012983638462495878
1173.5 0.0012987345619380785
1174.5 0.0012991021699871584
1175.5 0.0012994666708275831
1176.5 0.0012998280656960723
1177.5 0.0013001863573041807
1178.5 0.0013005415514766863
1179.5 0.0013008936623595377
1180.5 0.0013012422584650503
1181.5 0.0013005922584425726
1182.5 0.0013009360706811124
1183.5 0.0013012767642405383
1184.5 0.0013016143381212202
1185.5 0.0013019487913525803
1186.5 0.001302280122995019
1187.5 0.0013026083321419995
1188.5 0.0013029334179223756
1189.5 0.0013032553795029476
1190.5 0.0013035742160913907
1191.5 0.0013038899269394502
1192.5 0.0013042025113465406
1193.5 0.0013045119686638383
1194.5 0.0013048182982988551
1195.5 0.0013051214997206381
1196.5 0.0013054215724657367
1197.5 0.0013057185161449891
1198.5 0.0013060123304514
1199.5 0.0013063030151692612
1200.5 0.001306590570184818
1201.5 0.0013068749954988398
1202.5 0.0013071562912415691
1203.5 0.0013074344576906375
1204.5 0.001307709495292739
1205.5 0.0013079814046901923
1206.5 0.0013082501867537608
1207.5 0.0013085158426238321
1208.5 0.0013087783737626855
1209.5 0.0013090377820218564
1210.5 0.0013092940697304871
1211.5 0.0013095472398132815
1212.5 0.0013097972959513085
1213.5 0.0013100442428067573
1214.5 0.0013102880863459004
1215.5 0.001310528834319027
1216.5 0.001310766497002761
1217.5 0.001311001088406342
1218.5 0.0013112326283565862
1219.5 0.0013114611464035877
1220.5 0.0013116866899806087
1221.5 0.001311909344389971
1222.5 0.0013121292963280476
1223.5 0.0013063770909429102
1224.5 0.0013004166307482746
1225.5 0.0013006394300519896
1226.5 0.0013008591489680997
1227.5 0.001301075789012868
1228.5 0.0013012893519812373
1229.5 0.0013014998399817398
1230.5 0.001301707255477705
1231.5 0.001301911601336069
1232.5 0.001302112880886146
1233.5 0.001302311097990991
1234.5 0.0013025062571353808
1235.5 0.0013026983635356737
1236.5 0.0013028874232792814
1237.5 0.0013030734435045736
1238.5 0.0013032564326373565
1239.5 0.0013034364007079456
1240.5 0.001303613359786124
1241.5 0.0013037873245930493
1242.5 0.0013039583133881215
1243.5 0.001304126349299696
1244.5 0.0013042914624078017
1245.5 0.0013044536931780275
1246.5 0.001304613098512602
1247.5 0.001304769763390896
1248.5 0.001304923826153065
1249.5 0.0013050755442728615
1250.5 0.0013052255263671269
1251.5 0.0012919116075179359
1252.5 0.001279203026832588
1253.5 0.001279377465161736
1254.5 0.0012795491853935341
1255.5 0.0012797183307664492
1256.5 0.0012798852455947654
1257.5 0.0012722668432408946
1258.5 0.001264998779498427
1259.5 0.0012651761801303273
1260.5 0.0012653506910861574
1261.5 0.0012655223158381738
1262.5 0.0012656910586208978
1263.5 0.0012658569246633332
1264.5 0.0012660199205252148
1265.5 0.001266180054600259
1266.5 0.0012663373378988833
1267.5 0.0012664917853254943
1268.5 0.0012666434178931188
1269.5 0.0012667922668797202
1270.5 0.0012669383825224846
1271.5 0.0012670818553267237
1272.5 0.0012672228838213671
1273.5 0.0012673558755159472
1274.5 0.00125455058346091
1275.5 0.00125469835820244
1276.5 0.0012548432771770262
1277.5 0.0012549853409587481
1278.5 0.0012551245509859331
1279.5 0.0012552608550826943
1280.5 0.0012552922144558956
1281.5 0.0012554229584523697
1282.5 0.001255550845027757
1283.5 0.001255675874105285
1284.5 0.0012557980456186872
1285.5 0.0012559173595121436
1286.5 0.0012560338157401505
1287.5 0.001256147414267473
1288.5 0.0012562581550689934
1289.5 0.0012563660381296718
1290.5 0.0012564710634444009
1291.5 0.0012565732310179302
1292.5 0.0012566725408647726
1293.5 0.0012567689930090711
1294.5 0.001256862587484545
1295.5 0.0012569533243343464
1296.5 0.0012570412036109833
1297.5 0.0012571262253762293
1298.5 0.0012572083897009706
1299.5 0.001257287696665188
1300.5 0.0012573641463577959
1301.5 0.0012574377388765844
1302.5 0.0012575084743281096
1303.5 0.001257576352827616
1304.5 0.001257641374498951
1305.5 0.0012577035394744863
1306.5 0.0012577628478950343
1307.5 0.001257819299909812
1308.5 0.0012578728956763412
1309.5 0.0012579236353604114
1310.5 0.0012579715191360604
1311.5 0.0012580165471855278
1312.5 0.0012580587196992059
1313.5 0.0012580980368756968
1314.5 0.0012581344989217652
1315.5 0.001258168106052396
1316.5 0.0012581988584908354
1317.5 0.0012582267564686422
1318.5 0.0012582518002258183
1319.5 0.0012582739900108527
1320.5 0.0012582933260809638
1321.5 0.0012583098087021734
1322.5 0.0012583234381496103
1323.5 0.0012583342147076955
1324.5 0.001258342138670483
1325.5 0.0012583472103419489
1326.5 0.0012583494300364476
1327.5 0.001258348798079124
1328.5 0.0012583453148064263
1329.5 0.00125833898056672
1330.5 0.0012583297957209161
1331.5 0.0012583177606432503
1332.5 0.0012583028757221042
1333.5 0.001258285141360949
1334.5 0.001258264557979432
1335.5 0.0012582411260145207
1336.5 0.0012582148459218828
1337.5 0.0012581857181772809
1338.5 0.0012581537432783416
1339.5 0.001258118921746297
1340.5 0.0012580812541280952
1341.5 0.0012580407409986643
1342.5 0.0012579973829634913
1343.5 0.0012579511806614728
1344.5 0.0012579021347680973
1345.5 0.0012578502459990118
1346.5 0.0012577955151140635
1347.5 0.001257737942921748
1348.5 0.0012576775302842972
1349.5 0.0012576142781234275
1350.5 0.0012575481874267853
1351.5 0.0012574792592553701
1352.5 0.00125740749475199
1353.5 0.0012573328951510072
1354.5 0.0012572554617896214
1355.5 0.0012571751961210494
1356.5 0.0012570920997300227
1357.5 0.0012570061743512316
1358.5 0.00125691742189142
1359.5 0.0012568258444561901
1360.5 0.001256731444382977
1361.5 0.0012566342242820259
1362.5 0.00125653418708818
1363.5 0.0012564313361272074
1364.5 0.001256325675202348
1365.5 0.0012562172087092016
1366.5 0.0012561059417913823
1367.5 0.0012559918805562765
1368.5 0.0012558750323817414
1369.5 0.0012557554063652306
1370.5 0.0012556330140049278
1371.5 0.0012555078702769986
1372.5 0.0012553799954307893
1373.5 0.0012552494181853756
1374.5 0.0012551161819412014
1375.5 0.0012549803583984372
1376.5 0.0012548420832727927
1377.5 0.0012547016830925088
1378.5 0.001247165297402902
1379.5 0.0012399924668250143
1380.5 0.0012398602154923334
1381.5 0.001239728964988983
1382.5 0.001239594952154868
1383.5 0.0012394581784535145
1384.5 0.0012393186454670558
1385.5 0.0012391763549086158
1386.5 0.0012390313086360965
1387.5 0.0012388835086674824
1388.5 0.0012387329571978349
1389.5 0.0012385796566182973
1390.5 0.0012384236095373386
1391.5 0.0012382648188045437
1392.5 0.0012381032875375133
1393.5 0.0012379390191522002
1394.5 0.0012377720173974538
1395.5 0.0012376022863945305
1396.5 0.0012374298306825305
1397.5 0.0012372546552710615
1398.5 0.0012370767657018053
1399.5 0.0012368961681209858
1400.5 0.0012367128693657346
1401.5 0.001236526877067877
1402.5 0.0012363381997802076
1403.5 0.0012361468471320898
1404.5 0.0012359528300236906
1405.5 0.0012357561608719167
1406.5 0.0012355568539268603
1407.5 0.0012353549256855687
1408.5 0.0012351503954431495
1409.5 0.001234943286041529
1410.5 0.0012347336249096859
1411.5 0.0012345214455457688
1412.5 0.0012343067896916616
1413.5 0.0012340897106356615
1414.5 0.001233870278443232
1415.5 0.0012336485886821436
1416.5 0.0012334247779712784
1417.5 0.0012331990542127995
1418.5 0.0012329717629008864
1419.5 0.001232743561078125
1420.5 0.0012325160350663813
1421.5 0.00119626344810449
1422.5 0.0011618459742333425
1423.5 0.0011617125326105573
1424.5 0.0011615766221036883
1425.5 0.001161438243204871
1426.5 0.0011612973964186184
1427.5 0.0011611540822639706
1428.5 0.0011610083012769366
1429.5 0.0011608600540133776
1430.5 0.0011607093410522156
1431.5 0.0011605561629993142
1432.5 0.001160400520491849
1433.5 0.0011602424142035498
1434.5 0.0011600818448507632
1435.5 0.0011599188131996858
1436.5 0.0011597533200748953
1437.5 0.001159585366369694
1438.5 0.0011594149530584625
1439.5 0.001159242081211789
1440.5 0.0011590667520150638
1441.5 0.0011588889667915343
1442.5 0.001158708727031384
1443.5 0.0011585260344286403
1444.5 0.0011583408909289403
1445.5 0.0011581532987922074
1446.5 0.001157963260676373
1447.5 0.001157770779751731
1448.5 0.00115757585986068
1449.5 0.0011573785057474534
1450.5 0.0011571787233995315
1451.5 0.001156976520575742
1452.5 0.001156771907664567
1453.5 0.0011565648991677855
1454.5 0.0011563555164798955
1455.5 0.0011561437936957611
1456.5 0.001155929791836631
1457.5 0.001155713644073494
1458.5 0.001151258427790193
1459.5 0.001146626320154933
1460.5 0.001146413805319907
1461.5 0.0011461988674659107
1462.5 0.0011459815078178435
1463.5 0.0011457617277615376
1464.5 0.001145539528862894
1465.5 0.0011453149128892199
1466.5 0.0011450878818330113
1467.5 0.0011448584379385087
1468.5 0.0011446265837316044
1469.5 0.0011443923220535517
1470.5 0.0011441556560993255
1471.5 0.001143916589461666
1472.5 0.0011436751261822348
1473.5 0.0011434312708120615
1474.5 0.0011431850284845833
1475.5 0.0011429364050069243
1476.5 0.0011426854069792975
1477.5 0.0011424320419620838
1478.5 0.0011421763187334803
1479.5 0.0011419182477458913
1480.5 0.001141657842113454
1481.5 0.0011413951205139434
1482.5 0.0011411298261388757
1483.5 0.0011403353674620928
1484.5 0.0011400663831592143
1485.5 0.0011397951234838207
1486.5 0.0011395216081435443
1487.5 0.0011392458597507746
1488.5 0.0011389679044236268
1489.5 0.0011386877725703675
1490.5 0.0011384054999323348
1491.5 0.0011381211289987838
1492.5 0.001137834710969728
1493.5 0.0011375463085495884
1494.5 0.0011372560000419757
1495.5 0.0011369638855641682
1496.5 0.0011366700968836604
1497.5 0.001136374813819279
1498.5 0.0011360782934608687
1499.5 0.0011357809269741878
1500.5 0.0011354833641886867
1501.5 0.001135186840472595
1502.5 0.0011348943377300824
1503.5 0.001066896253171012
1504.5 0.0010025376104421696
1505.5 0.0010024400220217831
1506.5 0.0010023405104092795
1507.5 0.0010022390799795501
1508.5 0.0010021357356368272
1509.5 0.0010020304828748602
1510.5 0.0010019233278454637
1511.5 0.0010018142774371058
1512.5 0.0010017033393657923
1513.5 0.0010015905222811694
1514.5 0.0010014758358917525
1515.5 0.0010013592911148658
1516.5 0.0010012409002592864
1517.5 0.0010011206772525918
1518.5 0.001000998637932636
1519.5 0.0010008748004362985
1520.5 0.0010007491857487367
1521.5 0.0010006218185489636
1522.5 0.0010004927286975567
1523.5 0.0010003619544734724
1524.5 0.0010002295526432767
1525.5 0.0009995565235183337
1526.5 0.000998911291740476
1527.5 0.0009987757452342356
1528.5 0.0009986387306759954
1529.5 0.0009985003319149827
1530.5 0.0009983606562105059
1531.5 0.00099818950428761
1532.5 0.0009979223491624074
1533.5 0.0009977801214658762
1534.5 0.0009976376029480493
1535.5 0.000997495453915909
1536.5 0.0009973549210491562
1537.5 0.00099721899609102
1538.5 0.000929548027572728
1539.5 0.0008655874300878076
1540.5 0.0008656517191625907
1541.5 0.0008657147923359141
1542.5 0.0008657767068136709
1543.5 0.0008658375358652851
1544.5 0.0008658973750262257
1545.5 0.0008659563514948776
1546.5 0.0008660146388654694
1547.5 0.0008660724811853853
1548.5 0.0008661302342096553
1549.5 0.0008661884405376524
1550.5 0.0008662479772746867
1551.5 0.0008663103765734521
1552.5 0.0008663786233019774
1553.5 0.0008664595845161822
1554.5 0.0008665744172085135
1555.5 0.0008664763732457914
1556.5 0.0008647809300353146
1557.5 0.0008648174350715278
1558.5 0.000864852415688646
1559.5 0.0008648858714500454
1560.5 0.0008649178019250797
1561.5 0.0008649482066893228
1562.5 0.0008649770853248864
1563.5 0.0008650044374207482
1564.5 0.0008650302625730688
1565.5 0.0008650545603856445
1566.5 0.0008650773304702832
1567.5 0.0008650985724473149
1568.5 0.0008651182859461075
1569.5 0.0008651364706056414
1570.5 0.00086515312607513
1571.5 0.0008651682520147675
1572.5 0.0008651818480964694
1573.5 0.000865193914004762
1574.5 0.000865204449437736
1575.5 0.0008652134541081103
1576.5 0.0008652209277444568
1577.5 0.0008652268700925281
1578.5 0.0008652312809167659
1579.5 0.0008652341600020384
1580.5 0.0008652355071555494
1581.5 0.0008652353222091229
1582.5 0.0008652336050216986
1583.5 0.0008652303554823547
1584.5 0.0008652255735137414
1585.5 0.0008652192590761946
1586.5 0.0008652114121725876
1587.5 0.00086520203285422
1588.5 0.0008651911212279064
1589.5 0.0008651786774648075
1590.5 0.0008651647018114051
1591.5 0.0008651491946034427
1592.5 0.0008651321562838242
1593.5 0.0008651135874261615
1594.5 0.0008650934887660718
1595.5 0.0008650718612438469
1596.5 0.0008650487060639348
1597.5 0.0008650240247798916
1598.5 0.0008649978194199086
1599.5 0.0008649700926792966
1600.5 0.0008649408482313079
1601.5 0.0008649100912710279
1602.5 0.0008648778249287362
1603.5 0.0008648338957043469
1604.5 0.0008647986797644518
1605.5 0.0008647620254540453
1606.5 0.0008647240217778714
1607.5 0.0008626545042742233
1608.5 0.0008606997097391158
1609.5 0.000860663466260527
1610.5 0.0008606256921877664
1611.5 0.000860586387246118
1612.5 0.0008605455511639829
1613.5 0.0008605031836728346
1614.5 0.0008604592845072147
1615.5 0.0008604138534047099
1616.5 0.0008603668901058949
1617.5 0.0008603183943543218
1618.5 0.0008602683658964969
1619.5 0.0008602168044818573
1620.5 0.0008601637098627137
1621.5 0.0008601090817942559
1622.5 0.0008600529200344916
1623.5 0.0008599952243442568
1624.5 0.0008599359944871407
1625.5 0.0008598752302294941
1626.5 0.0008598129313403801
1627.5 0.0008597490975915562
1628.5 0.0008596837287574405
1629.5 0.0008596168246150807
1630.5 0.000859548384944143
1631.5 0.0008594784095268738
1632.5 0.0008594068981480633
1633.5 0.0008593338505950429
1634.5 0.0008592592666576619
1635.5 0.0008591831461282557
1636.5 0.0008591054888016127
1637.5 0.0008590262944750025
1638.5 0.0008589455629480989
1639.5 0.0008588632940230349
1640.5 0.0008587794875043427
1641.5 0.0008586941431989499
1642.5 0.0008586072609162217
1643.5 0.0008585188404679069
1644.5 0.0008584288816681834
1645.5 0.0008583373843336463
1646.5 0.0008582443482833322
1647.5 0.0008581497733387575
1648.5 0.000858053659323922
1649.5 0.0008579560060653641
1650.5 0.0008578568133921976
1651.5 0.0008577560811361733
1652.5 0.0008576538091317439
1653.5 0.0008575499972161302
1654.5 0.0008574446452294323
1655.5 0.0008573377530146981
1656.5 0.0008572293204180866
1657.5 0.0008571193472889452
1658.5 0.0008570078334800128
1659.5 0.0008568947788475384
1660.5 0.0008567801832515321
1661.5 0.0008566640465559261
1662.5 0.0008565463686288331
1663.5 0.000856427149342836
1664.5 0.0008563063885752432
1665.5 0.0008561840862084515
1666.5 0.0008560602421303046
1667.5 0.0008559348562344883
1668.5 0.0008558079284210016
1669.5 0.0008556794585966193
1670.5 0.0008555494466754857
1671.5 0.0008554178925796627
1672.5 0.0008552847962398549
1673.5 0.0008551501575960874
1674.5 0.0008550139765985547
1675.5 0.0008548762532084779
1676.5 0.0008547369873990844
1677.5 0.0008545961791567029
1678.5 0.0008544538284819049
1679.5 0.0008543099353908046
1680.5 0.0008541644999165116
1681.5 0.0008540175221106484
1682.5 0.0008538690020450728
1683.5 0.000853718939813803
1684.5 0.0008535673355350138
1685.5 0.0008534141893533836
1686.5 0.0008532595014425849
1687.5 0.0008531032720080277
1688.5 0.0008529455012899233
1689.5 0.0008527861895666936
1690.5 0.0008526253371586469
1691.5 0.0008524629444321371
1692.5 0.0008522990118041776
1693.5 0.0008521335397475352
1694.5 0.0008519665287964763
1695.5 0.0008517979795531446
1696.5 0.0008516278926948241
1697.5 0.000851456268982037
1698.5 0.000851283109267869
1699.5 0.0008511084145085085
1700.5 0.0008509321857754689
1701.5 0.0008507544242696425
1702.5 0.0008505751313378375
1703.5 0.0008503943084921132
1704.5 0.0008502119574329423
1705.5 0.0008500280800769321
1706.5 0.0008498426785906375
1707.5 0.0008496557554321751
1708.5 0.0008494673134031864
1709.5 0.0008492773557146724
1710.5 0.0008490858860716597
1711.5 0.0008488929087839842
1712.5 0.0008486984289138562
1713.5 0.000848502452476374
1714.5 0.0008483049867182269
1715.5 0.0008481060405147961
1716.5 0.0008479056249530481
1717.5 0.0008477037542169806
1718.5 0.000847500446990424
1719.5 0.0008472957287978118
1720.5 0.0008470896361770712
1721.5 0.0008468822247967127
1722.5 0.0008466735872685291
1723.5 0.0008464638999092139
1724.5 0.0008462535889511103
1725.5 0.0008363488526633193
1726.5 0.0008270356697484451
1727.5 0.0008268527659948916
1728.5 0.0008266683719237249
1729.5 0.0008264824876097763
1730.5 0.00082629511313145
1731.5 0.0008261062485707443
1732.5 0.0008259158940131739
1733.5 0.0008257240495478146
1734.5 0.0008255307152672139
1735.5 0.0008253358912674143
1736.5 0.0008251395776478998
1737.5 0.0008249417745116021
1738.5 0.0008247424819648488
1739.5 0.000824541700117336
1740.5 0.0008243394290821188
1741.5 0.0008241356689755733
1742.5 0.0008239304199173669
1743.5 0.0008237236820304213
1744.5 0.0008235154554408973
1745.5 0.0008233057402781507
1746.5 0.0008230945366747105
1747.5 0.0008228818447662303
1748.5 0.0008226676646914613
1749.5 0.0008224519965922292
1750.5 0.0008222348406133813
1751.5 0.0008220161969027537
1752.5 0.0008217960656111273
1753.5 0.0008215744468922134
1754.5 0.0008213513409025844
1755.5 0.0008211267478016538
1756.5 0.000820900667751625
1757.5 0.0008206731009174396
1758.5 0.0008204440474667671
1759.5 0.0008202135075699223
1760.5 0.000819981481399857
1761.5 0.0008197479691320713
1762.5 0.0008195129709446218
1763.5 0.0008192764870180248
1764.5 0.0008190385175352399
1765.5 0.000818799062681608
1766.5 0.0008185581226448207
1767.5 0.0008183156976148458
1768.5 0.0008180717877839025
1769.5 0.0008178263933463989
1770.5 0.0008175795144988883
1771.5 0.0008173311514400221
1772.5 0.0008170813043704909
1773.5 0.0008168299734929884
1774.5 0.0008165771590121648
1775.5 0.0008163228611345518
1776.5 0.000816067080068572
1777.5 0.0008158098160244304
1778.5 0.0008155510692141188
1779.5 0.0008152908398513332
1780.5 0.0008150291281514725
1781.5 0.0008147659343315815
1782.5 0.0008145012586103069
1783.5 0.0008142351012078763
1784.5 0.0008139674623460684
1785.5 0.0008136983422481856
1786.5 0.0008134277411390343
1787.5 0.0008131556592448871
1788.5 0.0008128820967935105
1789.5 0.000812607054014133
1790.5 0.0008123305311374489
1791.5 0.0008120525283956435
1792.5 0.0008117730460223831
1793.5 0.0008114920842528686
1794.5 0.0008112096433238586
1795.5 0.0008109257234737301
1796.5 0.0008106403249425289
1797.5 0.0008103534479720477
1798.5 0.0008100650928059209
1799.5 0.0008097752596897317
1800.5 0.0008094839488711468
1801.5 0.0008091911606000426
1802.5 0.0008088968951287167
1803.5 0.0008086011527120338
1804.5 0.000808303933607704
1805.5 0.0008080052380764904
1806.5 0.0008077050663825221
1807.5 0.0008074034187936192
1808.5 0.0008071002955816668
1809.5 0.0008067956970229988
1810.5 0.0008064896233988963
1811.5 0.00080618207499608
1812.5 0.0008058730521072876
1813.5 0.0008055625550319238
1814.5 0.0008052505840767838
1815.5 0.000804937139556855
1816.5 0.0008046222217961813
1817.5 0.0008043058311288953
1818.5 0.0008039879679003048
1819.5 0.0008036686324681288
1820.5 0.0008033478252038903
1821.5 0.0008030255464944418
1822.5 0.000802701796743712
1823.5 0.0008023765763746404
1824.5 0.0008020498858313532
1825.5 0.0008017217255816513
1826.5 0.000801392096119778
1827.5 0.0008010609979696283
1828.5 0.0008007284316883839
1829.5 0.0008003943978707133
1830.5 0.0008000588971536353
1831.5 0.000799721930222223
1832.5 0.0007993834978162868
1833.5 0.0007990436007383919
1834.5 0.0007987022398634658
1835.5 0.0007983594161504986
1836.5 0.000798015130657067
1837.5 0.0007976693845574311
1838.5 0.0007973221791656247
1839.5 0.0007969735159653683
1840.5 0.0007966233966494973
1841.5 0.0007962718231731292
1842.5 0.000795918797826956
1843.5 0.0007955643233410101
1844.5 0.0007952084030360807
1845.5 0.0007948510410526868
1846.5 0.0007944922427124226
1847.5 0.0007941320151192339
1848.5 0.0007937703682289682
1849.5 0.0007934073169269402
1850.5 0.0007930428855831369
1851.5 0.0007926771200061616
1852.5 0.0007923101299346626
1853.5 0.0007894642198639717
1854.5 0.0007867788664939842
1855.5 0.0007864160576674236
1856.5 0.0007860518053595969
1857.5 0.0007856861109935135
1858.5 0.0007853189763211402
1859.5 0.0007849503916976512
1860.5 0.0007845536224021347
1861.5 0.000784182219276641
1862.5 0.0007838093816162165
1863.5 0.0007834351114944015
1864.5 0.000783059411184353
1865.5 0.0007826822831827906
1866.5 0.0007823037302378379
1867.5 0.0007819237553814884
1868.5 0.0007815423619678448
1869.5 0.0007811595537186618
1870.5 0.0007807753347780866
1871.5 0.0007803897097792669
1872.5 0.000780002683926399
1873.5 0.0007796142630972264
1874.5 0.0007792244539728062
1875.5 0.0007788332642045361
1876.5 0.0007784407026326004
1877.5 0.000778046779577065
1878.5 0.0007776515072334343
1879.5 0.0007772549002224338
1880.5 0.000776856976373618
1881.5 0.0007764577578754405
1882.5 0.0007760572730227799
1883.5 0.0007756555589857329
1884.5 0.0007752526664304108
1885.5 0.000774848667758013
1886.5 0.000774443673134819
1887.5 0.0007740378656788105
1888.5 0.0007736315938634205
1889.5 0.0007732257001232237
1890.5 0.0007536561708921017
1891.5 0.0007353614850866103
1892.5 0.0007350181758335999
1893.5 0.0007346735157393885
1894.5 0.0007343275052421809
1895.5 0.0007339801447845687
1896.5 0.0007336314348135056
1897.5 0.0007332813757803455
1898.5 0.0007329299681408047
1899.5 0.0007325772123550022
1900.5 0.0007322231088874631
1901.5 0.0007318676582071096
1902.5 0.0007315108607872863
1903.5 0.0007311527171057553
1904.5 0.0007307932276447067
1905.5 0.0007304323928907684
1906.5 0.0007300702133350098
1907.5 0.0007297066894729485
1908.5 0.0007293418218045623
1909.5 0.0007289756108342873
1910.5 0.000728608057071039
1911.5 0.0007282391610282033
1912.5 0.0007278689232236604
1913.5 0.0007274973441797729
1914.5 0.0007271244244234174
1915.5 0.0007267501644859677
1916.5 0.0007263745649033262
1917.5 0.0007259976262159089
1918.5 0.0007256193489686627
1919.5 0.0007252397337110954
1920.5 0.000724858780997241
1921.5 0.0007244764913856952
1922.5 0.0007240928654396282
1923.5 0.0007237079037267785
1924.5 0.0007233216068194727
1925.5 0.0007229339752946332
1926.5 0.0007225450097337683
1927.5 0.0007221547107230185
1928.5 0.0007217630788531426
1929.5 0.0007213701147195205
1930.5 0.0007209758189221855
1931.5 0.0007205801920658416
1932.5 0.0007201832347598295
1933.5 0.0007197849476181886
1934.5 0.0007193853312596421
1935.5 0.000718984386307629
1936.5 0.0007185821133903071
1937.5 0.0007181785131405506
1938.5 0.0007177735861960067
1939.5 0.0007173673331990771
1940.5 0.0007169597547969436
1941.5 0.0007165508516416044
1942.5 0.0007161406243898607
1943.5 0.000715729073703367
1944.5 0.0007153162002486441
1945.5 0.0007149020046970941
1946.5 0.0007144864877250263
1947.5 0.0007140696500136977
1948.5 0.0007136514922493369
1949.5 0.0007132320151231535
1950.5 0.0007128112193314087
1951.5 0.000712389105575422
1952.5 0.0007119656745616081
1953.5 0.0007115409270015479
1954.5 0.0007111148636120062
1955.5 0.0007106874851149884
1956.5 0.000710258792237786
1957.5 0.0007098287857130641
1958.5 0.0007093974662788831
1959.5 0.0007089648346787985
1960.5 0.0007085308916619202
1961.5 0.0007080956379830121
1962.5 0.0007076590744025688
1963.5 0.0007072212016869182
1964.5 0.0007067820206083649
1965.5 0.0007063415319452774
1966.5 0.0007058997364822504
1967.5 0.0007054566350102788
1968.5 0.0007050122283269278
1969.5 0.0007045665172365638
1970.5 0.0007041195025505671
1971.5 0.0007036711850876785
1972.5 0.0007032215656742794
1973.5 0.0007027706451448394
1974.5 0.0007023184243423904
1975.5 0.0007018649041191411
1976.5 0.0007014100853372096
1977.5 0.0007009539688695672
1978.5 0.0007004965556012183
1979.5 0.0007000378464307888
1980.5 0.0006995778422725238
1981.5 0.0006991165440591003
1982.5 0.0006986539527453816
1983.5 0.0006981900693138108
1984.5 0.0006977248947821323
1985.5 0.0006972584302150199
1986.5 0.0006967906767421336
1987.5 0.0006963216355875984
1988.5 0.0006958513081211266
1989.5 0.0006953796959540022
1990.5 0.0006949068011399535
1991.5 0.0006944326266675591
1992.5 0.0006939571780266674
1993.5 0.0006934803267504348
1994.5 0.0006927031425592562
1995.5 0.0006922243714166405
1996.5 0.0006917443194883768
1997.5 0.0006912629876996955
1998.5 0.0006907803769809178
1999.5 0.0006902964882674301
2000.5 0.0006898113224996885
2001.5 0.000689324880623255
2002.5 0.0006888371635888006
2003.5 0.0006883481723520962
2004.5 0.0006878579078740645
2005.5 0.0006873663711207728
2006.5 0.0006868735630634783
2007.5 0.0006863794846786278
2008.5 0.000685884136947932
2009.5 0.000685387520858387
2010.5 0.0006848896374023494
2011.5 0.0006843904875776164
2012.5 0.0006838900723875615
2013.5 0.0006833883928412736
2014.5 0.0006828854499538381
2015.5 0.0006823812447466674
2016.5 0.0006818757782480907
2017.5 0.000681369051494294
2018.5 0.0006808610655309388
2019.5 0.0006803518214162028
2020.5 0.0006798413202271918
2021.5 0.0006793295630756202
2022.5 0.0006788165511576627
2023.5 0.0006783022815740171
2024.5 0.0006777772331347607
2025.5 0.0006772604794975307
2026.5 0.0006767424750155869
2027.5 0.0006762232207637786
2028.5 0.0006757027178219116
2029.5 0.000675180967274729
2030.5 0.0006746579702119224
2031.5 0.0006741337277280991
2032.5 0.0006736082409227889
2033.5 0.0006730815109004505
2034.5 0.0006725535387704266
2035.5 0.0006720243256469667
2036.5 0.0006714938726492015
2037.5 0.0006709621809011414
2038.5 0.0006704292515316532
2039.5 0.000669895085674463
2040.5 0.0006693596844681306
2041.5 0.000668823049056053
2042.5 0.0006682851805864416
2043.5 0.000667746080212307
2044.5 0.0006672057490914522
2045.5 0.0006666641883864532
2046.5 0.0006661213992646517
2047.5 0.0006655773828981248
2048.5 0.0006650321404636791
2049.5 0.0006644856731428397
2050.5 0.0006639379821218173
2051.5 0.0006633890685915074
2052.5 0.0006628389337474538
2053.5 0.0006622875787898506
2054.5 0.0006617350049234871
2055.5 0.0006611812133577787
2056.5 0.0006606262053066972
2057.5 0.0006600699819887713
2058.5 0.0006595125446270682
2059.5 0.0006589538944491516
2060.5 0.0006583940326870743
2061.5 0.0006578329605773413
2062.5 0.000657270679360899
2063.5 0.0006567071902830922
2064.5 0.0006561424945936373
2065.5 0.0006555765935466008
2066.5 0.0006550094884003788
2067.5 0.0006544411804176383
2068.5 0.0006538716708653149
2069.5 0.0006533009610145708
2070.5 0.000652729052140746
2071.5 0.0006521559455233507
2072.5 0.0006515816424460127
2073.5 0.0006510061441964359
2074.5 0.0006504294520664002
2075.5 0.0006498515673516576
2076.5 0.0006492724913519612
2077.5 0.0006486922253709774
2078.5 0.0006481107707162674
2079.5 0.0006475281286992397
2080.5 0.0006469443006350995
2081.5 0.0006463592878428097
2082.5 0.0006457730916450443
2083.5 0.0006451857133681365
2084.5 0.0006445971543420384
2085.5 0.0006440074159002603
2086.5 0.0006434164993798217
2087.5 0.0006428244061212061
2088.5 0.0006422311374682994
2089.5 0.000641636694768339
2090.5 0.0006410410793718363
2091.5 0.000640444292632566
2092.5 0.0006398463359074463
2093.5 0.000639247210556531
2094.5 0.000638646917942896
2095.5 0.00063804545943262
2096.5 0.0006374428363946931
2097.5 0.0006368390502009598
2098.5 0.0006362341022260344
2099.5 0.0006356279938472489
2100.5 0.0006350207264445636
2101.5 0.000634412301400505
2102.5 0.0006338027201000906
2103.5 0.0006331919839307325
2104.5 0.0006325800942821791
2105.5 0.0006319670525464221
2106.5 0.0006313528601176205
2107.5 0.0006307375183920013
2108.5 0.000630121028767781
2109.5 0.0006295033926450858
2110.5 0.0006288846114258464
2111.5 0.000628264686513706
2112.5 0.0006276436193139325
2113.5 0.0006270214112333244
2114.5 0.0006263980636800857
2115.5 0.0006257735780637632
2116.5 0.0006251479557951167
2117.5 0.0006245211982860208
2118.5 0.0006238933069493577
2119.5 0.0006232642831988942
2120.5 0.000622634128449211
2121.5 0.000622002844115536
2122.5 0.0006213704316136582
2123.5 0.0006207368923598078
2124.5 0.000620102227770528
2125.5 0.0006194664392625574
2126.5 0.0006188295282527013
2127.5 0.0006181914961577096
2128.5 0.0006175523443941377
2129.5 0.0006169120743782273
2130.5 0.0006162706875257644
2131.5 0.0006156281852519414
2132.5 0.0006149845689712303
2133.5 0.0006143398400972292
2134.5 0.0006136940000425312
2135.5 0.0006130470502185697
2136.5 0.0006123989920354833
2137.5 0.0006117498269019437
2138.5 0.0006110995562250471
2139.5 0.0006104481814101137
2140.5 0.0006097957038605712
2141.5 0.000609142124977778
2142.5 0.0006084874461608687
2143.5 0.0006078316688066007
2144.5 0.0006071747943091953
2145.5 0.0006065168240601558
2146.5 0.0006058577594481299
2147.5 0.000605197601858734
2148.5 0.0006045363526743649
2149.5 0.0006038740132740814
2150.5 0.0006032105850333925
2151.5 0.0006025460693241072
2152.5 0.0006018804675141626
2153.5 0.000601213780967468
2154.5 0.0006005460110437207
2155.5 0.0005998771590982304
2156.5 0.0005992072264817759
2157.5 0.0005985362145404188
2158.5 0.000597864124615339
2159.5 0.0005971909580426963
2160.5 0.000596516716153422
2161.5 0.0005958414002730882
2162.5 0.0005951650117217638
2163.5 0.0005944875518138187
2164.5 0.0005938090218578173
2165.5 0.0005931294231563242
2166.5 0.0005924487570058156
2167.5 0.0005917670246964999
2168.5 0.000591084227512204
2169.5 0.00059040036673026
2170.5 0.0005897154436213559
2171.5 0.0005890294594494656
2172.5 0.000588342415471717
2173.5 0.0005876543129383255
2174.5 0.0005869651530925072
2175.5 0.0005862749371704031
2176.5 0.0005855836664010381
2177.5 0.0005848913420062818
2178.5 0.0005841979652008139
2179.5 0.0005835035371921188
2180.5 0.0005828080591805167
2181.5 0.0005821115323591666
2182.5 0.0005814139579141394
2183.5 0.0005807153370244837
2184.5 0.0005800156708623375
2185.5 0.0005793149605930548
2186.5 0.0005786132073753511
2187.5 0.0005779104123615168
2188.5 0.0005772065766976318
2189.5 0.0005765017015238178
2190.5 0.000575795787974557
2191.5 0.0005750888371790378
2192.5 0.0005743808502615283
2193.5 0.000573671828341842
2194.5 0.00057296177253581
2195.5 0.0005722506839558592
2196.5 0.0005715385637116022
2197.5 0.0005708254129105248
2198.5 0.00057011123265875
2199.5 0.0005693960240618493
2200.5 0.0005686797882257662
2201.5 0.0005679625262578016
2202.5 0.00056724423926771
2203.5 0.0005665249283688992
2204.5 0.0005658045946797184
2205.5 0.000565083239324876
2206.5 0.0005643608634369882
2207.5 0.0005636374681582396
2208.5 0.0005629130546422151
2209.5 0.0005621876240558407
2210.5 0.0005614611775815455
2211.5 0.0005607337164195397
2212.5 0.0005600052417903205
2213.5 0.0005592757549373638
2214.5 0.0005585452571300344
2215.5 0.0005578137496667093
2216.5 0.0005570812338781928
2217.5 0.0005563477111313262
2218.5 0.0005556131828329443
2219.5 0.0005548776504341155
2220.5 0.0005541411154346825
2221.5 0.0005534035793881887
2222.5 0.0005526650439071537
2223.5 0.0005519255106687613
2224.5 0.0005511849814210106
2225.5 0.00055044345798924
2226.5 0.0005497009422832646
2227.5 0.000548957436304988
2228.5 0.0005482129421565999
2229.5 0.0005474674620494058
2230.5 0.0005467209983133646
2231.5 0.0005459735534072995
2232.5 0.0005452251299299903
2233.5 0.0005444757306320501
2234.5 0.0005437253584288273
2235.5 0.0005429740164143123
2236.5 0.000542221707876233
2237.5 0.0005414684363124103
2238.5 0.0005407142054485988
2239.5 0.0005399590192579598
2240.5 0.0005392028819824614
2241.5 0.0005384457981565262
2242.5 0.0005376877726334301
2243.5 0.0005369288106151447
2244.5 0.000536168917686635
2245.5 0.0005354080998564305
2246.5 0.0005346463636062827
2247.5 0.0005338837159554816
2248.5 0.0005331201645508007
2249.5 0.0005323557178066913
2250.5 0.0005315903851591027
2251.5 0.0005308241776291391
2252.5 0.0005300571095174094
2253.5 0.0005292890553751385
2254.5 0.0005282066103665155
2255.5 0.0005274375796412037
2256.5 0.000526667723207909
2257.5 0.0005258970548557598
2258.5 0.0005251255894879089
2259.5 0.0005243533432312537
2260.5 0.0005235803335608086
2261.5 0.0005228065794415511
2262.5 0.0005220321014911222
2263.5 0.0005212569221677656
2264.5 0.0005204810659889983
2265.5 0.0005197045597878503
2266.5 0.0005189274330156862
2267.5 0.0005181497181029964
2268.5 0.0005173714508931375
2269.5 0.0005165926711686648
2270.5 0.0005158134232963847
2271.5 0.0005150337570262223
2272.5 0.000514253728491714
2273.5 0.0005134734014781123
2274.5 0.0005126928490508009
2275.5 0.0005119121556762431
2276.5 0.0005111314200286159
2277.5 0.0005103507587701056
2278.5 0.0005095703117466632
2279.5 0.000508790249297601
2280.5 0.000508010782823972
2281.5 0.0005072321805729295
2282.5 0.0005064547921570229
2283.5 0.0005056790885318669
2284.5 0.000504905731287507
2285.5 0.0005041357027105498
2286.5 0.0005033705779305226
2287.5 0.0005026131921933785
2288.5 0.0005018697633923091
2289.5 0.0003044924100641204
2290.5 9.410998107906932e-05
2291.5 9.408259938201392e-05
2292.5 9.405512140434962e-05
2293.5 9.402754717485394e-05
2294.5 9.3999876722451e-05
2295.5 9.397211007621685e-05
2296.5 9.394424726537722e-05
2297.5 9.391628831930799e-05
2298.5 9.388823326753363e-05
2299.5 9.386008213973424e-05
2300.5 9.383183496573569e-05
2301.5 9.380349177551805e-05
2302.5 9.377505259921179e-05
2303.5 9.37465174671015e-05
2304.5 9.371788640962118e-05
2305.5 9.368915945735826e-05
2306.5 9.36603366410547e-05
2307.5 9.363141799160166e-05
2308.5 9.360240354004844e-05
2309.5 9.357329331759568e-05
2310.5 9.354408735559715e-05
2311.5 9.351478568556156e-05
2312.5 9.348538833915562e-05
2313.5 9.345589534819681e-05
2314.5 9.34263067446604e-05
2315.5 9.339662256067896e-05
2316.5 9.336684282853922e-05
2317.5 9.33369675806854e-05
2318.5 9.330699684971966e-05
2319.5 9.327693066840171e-05
2320.5 9.324676906965037e-05
2321.5 9.321651208654153e-05
2322.5 9.31861597523123e-05
2323.5 9.315571210035771e-05
2324.5 9.312516916423745e-05
2325.5 9.309453097766831e-05
2326.5 9.306379757452963e-05
2327.5 9.30329689888668e-05
2328.5 9.300204525488373e-05
2329.5 9.297102640695196e-05
2330.5 9.293991247960559e-05
2331.5 9.290870350754767e-05
2332.5 9.287739952564504e-05
2333.5 9.284600056893323e-05
2334.5 9.281450667261789e-05
2335.5 9.278291787207206e-05
2336.5 9.275123420284383e-05
2337.5 9.271945570064874e-05
2338.5 9.268758240137957e-05
2339.5 9.265561434110334e-05
2340.5 9.262355155606395e-05
2341.5 9.259139408268412e-05
2342.5 9.255914195756576e-05
2343.5 9.252679521749365e-05
2344.5 9.249435389943665e-05
2345.5 9.246181804055085e-05
2346.5 9.242918767817991e-05
2347.5 9.239646284985923e-05
2348.5 9.236364359332127e-05
2349.5 9.233072994649075e-05
2350.5 9.22977219474996e-05
2351.5 9.226461963467838e-05
2352.5 9.223142304657e-05
2353.5 9.219813222192818e-05
2354.5 9.21647471997253e-05
2355.5 9.213126801915502e-05
2356.5 9.209769471964174e-05
2357.5 9.206402734084261e-05
2358.5 9.203026592265724e-05
2359.5 9.19964105052339e-05
2360.5 9.196246112897917e-05
2361.5 9.192841783456459e-05
2362.5 9.189428066294057e-05
2363.5 9.186004965534581e-05
2364.5 9.182572485332e-05
2365.5 9.179130629871824e-05
2366.5 9.175679403372502e-05
2367.5 9.172218810087762e-05
2368.5 9.168748854307926e-05
2369.5 9.16526954036244e-05
2370.5 9.161780872622493e-05
2371.5 9.158282855503835e-05
2372.5 9.154775493469975e-05
2373.5 9.151258791035847e-05
2374.5 9.14773275277211e-05
2375.5 9.144197383309968e-05
2376.5 9.140652687346863e-05
2377.5 9.13709866965275e-05
2378.5 9.13353533507741e-05
2379.5 9.129962688559585e-05
2380.5 9.126380735136626e-05
2381.5 9.122789479956685e-05
2382.5 9.119188928292464e-05
2383.5 9.115579085558179e-05
2384.5 9.111959957328866e-05
2385.5 9.108331549364493e-05
2386.5 9.104693867638492e-05
2387.5 9.101046918372525e-05
2388.5 9.097390708078799e-05
2389.5 9.09372524361274e-05
2390.5 9.090050532237875e-05
2391.5 9.086366581707801e-05
2392.5 9.082673400369398e-05
2393.5 9.078970997294883e-05
2394.5 9.07525938245434e-05
2395.5 9.071538566939112e-05
2396.5 9.067808563262172e-05
2397.5 9.064069385761663e-05
2398.5 9.060321051156859e-05
2399.5 9.056563579327648e-05
2400.5 9.05279699443183e-05
2401.5 9.04902132654952e-05
2402.5 9.045236614172684e-05
2403.5 9.041442908108312e-05
2404.5 9.037640277850531e-05
2405.5 9.033828822505114e-05
2406.5 9.030008690682824e-05
2407.5 9.026180119584514e-05
2408.5 9.022343519829059e-05
2409.5 9.018499686497822e-05
2410.5 9.014650441766696e-05
2411.5 9.010801387220907e-05
2412.5 9.006887046592996e-05
2413.5 9.001970480945218e-05
2414.5 8.99807550981633e-05
2415.5 8.994171382212269e-05
2416.5 8.990258102940468e-05
2417.5 8.98633567682504e-05
2418.5 8.982404108706772e-05
2419.5 8.978463403443012e-05
2420.5 8.974513565908264e-05
2421.5 8.970554600993454e-05
2422.5 8.966586513606208e-05
2423.5 8.962609308671206e-05
2424.5 8.958622991129727e-05
2425.5 8.954627565939985e-05
2426.5 8.950623038076791e-05
2427.5 8.946609412531923e-05
2428.5 8.942586694313866e-05
2429.5 8.938554888448185e-05
2430.5 8.934513999977015e-05
2431.5 8.930464033959524e-05
2432.5 8.926404995471519e-05
2433.5 8.922336889605999e-05
2434.5 8.918259721472506e-05
2435.5 8.914173496197746e-05
2436.5 8.91007821892504e-05
2437.5 8.905973894814843e-05
2438.5 8.901860529044328e-05
2439.5 8.89773812680781e-05
2440.5 8.893606693316103e-05
2441.5 8.889466233797512e-05
2442.5 8.885316753496828e-05
2443.5 8.881158257675889e-05
2444.5 8.876990751613418e-05
2445.5 8.872814240605091e-05
2446.5 8.868628729963703e-05
2447.5 8.86443422501875e-05
2448.5 8.860230731116717e-05
2449.5 8.856018253621055e-05
2450.5 8.851796797912239e-05
2451.5 8.847566369387511e-05
2452.5 8.843326973461195e-05
2453.5 8.83907861556454e-05
2454.5 8.834821301145638e-05
2455.5 8.830555035669674e-05
2456.5 8.826279824618476e-05
2457.5 8.821995673491166e-05
2458.5 8.81770258780356e-05
2459.5 8.813400573088447e-05
2460.5 8.80908963489552e-05
2461.5 8.804769778791418e-05
2462.5 8.800441010359489e-05
2463.5 8.796103335200374e-05
2464.5 8.791756758931122e-05
2465.5 8.787401287186034e-05
2466.5 8.783036925616051e-05
2467.5 8.778663679889078e-05
2468.5 8.774281555689696e-05
2469.5 8.769890558719467e-05
2470.5 8.765490694696718e-05
2471.5 8.7610819693566e-05
2472.5 8.75666438845089e-05
2473.5 8.752237957748294e-05
2474.5 8.747802683034297e-05
2475.5 8.74335857011081e-05
2476.5 8.738905624796757e-05
2477.5 8.734443852927645e-05
2478.5 8.729973260355495e-05
2479.5 8.725493852949112e-05
2480.5 8.721005636593869e-05
2481.5 8.716508617191765e-05
2482.5 8.712002800661098e-05
2483.5 8.707488192937115e-05
2484.5 8.702964799971112e-05
2485.5 8.698432627731065e-05
2486.5 8.693891682201378e-05
2487.5 8.689341969382777e-05
2488.5 8.684783495292354e-05
2489.5 8.680216265963465e-05
2490.5 8.675640287445799e-05
2491.5 8.671055565805193e-05
2492.5 8.666462107123663e-05
2493.5 8.661859917499445e-05
2494.5 8.657249003046838e-05
2495.5 8.652629369896058e-05
2496.5 8.64800102419341e-05
2497.5 8.643363972101137e-05
2498.5 8.638718219797274e-05
2499.5 8.634063773475762e-05
2500.5 8.629400639346147e-05
2501.5 8.624728823633887e-05
2502.5 8.620048332579892e-05
2503.5 8.615359172440626e-05
2504.5 8.61066134948814e-05
2505.5 8.605954870009858e-05
2506.5 8.60123974030853e-05
2507.5 8.596515966702218e-05
2508.5 8.59178355552406e-05
2509.5 8.587042513122419e-05
2510.5 8.58229284586075e-05
2511.5 8.577534560117063e-05
2512.5 8.572767662284773e-05
2513.5 8.567992158771492e-05
2514.5 8.563208055999847e-05
2515.5 8.558415360406921e-05
2516.5 8.553614078444033e-05
2517.5 8.548804216577196e-05
2518.5 8.543985781286473e-05
2519.5 8.539158779066022e-05
2520.5 8.534323216423961e-05
2521.5 8.52947909988259e-05
2522.5 8.52462643597755e-05
2523.5 8.519765231258461e-05
2524.5 8.514895492288227e-05
2525.5 8.510017225643337e-05
2526.5 8.50513043791327e-05
2527.5 8.500235135700803e-05
2528.5 8.495331325621568e-05
2529.5 8.490419014304128e-05
2530.5 8.485498208389452e-05
2531.5 8.480568914531171e-05
2532.5 8.475631139395419e-05
2533.5 8.470684889660093e-05
2534.5 8.465730172015473e-05
2535.5 8.460766993163554e-05
2536.5 8.455795359817862e-05
2537.5 8.450815278703594e-05
2538.5 8.445826756557122e-05
2539.5 8.440829800126111e-05
2540.5 8.435824416168955e-05
2541.5 8.430810611454706e-05
2542.5 8.425788392763369e-05
2543.5 8.420757766884742e-05
2544.5 8.415718740619264e-05
2545.5 8.410671320776899e-05
2546.5 8.405615514177483e-05
2547.5 8.400551327650288e-05
2548.5 8.395478768034032e-05
2549.5 8.390397842176291e-05
2550.5 8.385308556933632e-05
2551.5 8.380210919171027e-05
2552.5 8.375104935762123e-05
2553.5 8.369990613588448e-05
2554.5 8.364867959539717e-05
2555.5 8.35973698051318e-05
2556.5 8.354597683413637e-05
2557.5 8.349450075153138e-05
2558.5 8.344294162650651e-05
2559.5 8.339129952832052e-05
2560.5 8.333957452629872e-05
2561.5 8.3287766689828e-05
2562.5 8.323587608835818e-05
2563.5 8.318390279139614e-05
2564.5 8.313184686850994e-05
2565.5 8.30797083893189e-05
2566.5 8.302748742349809e-05
2567.5 8.297518404077379e-05
2568.5 8.29227983109209e-05
2569.5 8.287033030376565e-05
2570.5 8.281778008917688e-05
2571.5 8.27651477370738e-05
2572.5 8.271243331741743e-05
2573.5 8.265963690021301e-05
2574.5 8.260675855551112e-05
2575.5 8.25537983534021e-05
2576.5 8.250075636402232e-05
2577.5 8.244763265754925e-05
2578.5 8.239442730420779e-05
2579.5 8.234114037426271e-05
2580.5 8.22877719380291e-05
2581.5 8.223432206587009e-05
2582.5 8.218079082819987e-05
2583.5 8.212717829548751e-05
2584.5 8.207348453825878e-05
2585.5 8.201970962710446e-05
2586.5 8.19658536326817e-05
2587.5 8.191191662572375e-05
2588.5 8.185789867704421e-05
2589.5 8.180379985754724e-05
2590.5 8.174962023823617e-05
2591.5 8.169535989022352e-05
2592.5 8.164101888474603e-05
2593.5 8.158659729317429e-05
2594.5 8.153209518703003e-05
2595.5 8.147751263800235e-05
2596.5 8.142284971796726e-05
2597.5 8.136810649900884e-05
2598.5 8.131328305344197e-05
2599.5 8.125837945383946e-05
2600.5 8.120339577305837e-05
2601.5 8.11483320842745e-05
2602.5 8.109318846101679e-05
2603.5 8.103796497720482e-05
2604.5 8.0982661707193e-05
2605.5 8.092727872581697e-05
2606.5 8.087181610844354e-05
2607.5 8.081627393103139e-05
2608.5 8.076065227019197e-05
2609.5 8.07049512032539e-05
2610.5 8.064917080834636e-05
2611.5 8.059331116447538e-05
2612.5 8.053737235161714e-05
2613.5 8.048135445081798e-05
2614.5 8.042525754430251e-05
2615.5 8.036908171559497e-05
2616.5 8.031282704965265e-05
2617.5 8.025649363300405e-05
2618.5 8.020008155391866e-05
2619.5 8.014359090257222e-05
2620.5 8.008702177124642e-05
2621.5 8.003037425453613e-05
2622.5 7.997364844958732e-05
2623.5 7.991684445635262e-05
2624.5 7.985996237787847e-05
2625.5 7.980300232062379e-05
2626.5 7.974596439480765e-05
2627.5 7.96888487148051e-05
2628.5 7.963165539958359e-05
2629.5 7.957438457319273e-05
2630.5 7.95170363653161e-05
2631.5 7.945961091189774e-05
2632.5 7.940210835584805e-05
2633.5 7.934452884785625e-05
2634.5 7.928687254731931e-05
2635.5 7.922913962342348e-05
2636.5 7.917133025640667e-05
2637.5 7.911344463904172e-05
2638.5 7.905548297840631e-05
2639.5 7.899744549801364e-05
2640.5 7.893933244040193e-05
2641.5 7.888114407032562e-05
2642.5 7.882288067874813e-05
2643.5 7.876454258789475e-05
2644.5 7.870613015775879e-05
2645.5 7.864764379462186e-05
2646.5 7.858908396239868e-05
2647.5 7.853045119807652e-05
2648.5 7.847174613316978e-05
2649.5 7.841296952432142e-05
2650.5 7.835412229823293e-05
2651.5 7.829520561997311e-05
2652.5 7.82362210012705e-05
2653.5 7.817717048135959e-05
2654.5 7.811805694969458e-05
2655.5 7.805888477441979e-05
2656.5 7.799966118353735e-05
2657.5 7.79403998977075e-05
2658.5 7.788113407855111e-05
2659.5 7.706732600895812e-05
2660.5 7.632221476842824e-05
2661.5 7.626576245159863e-05
2662.5 7.620923580238263e-05
2663.5 7.615263490158065e-05
2664.5 7.609595983018415e-05
2665.5 7.60392106693751e-05
2666.5 7.598238750052408e-05
2667.5 7.592549040519158e-05
2668.5 7.586851946513233e-05
2669.5 7.581147476228722e-05
2670.5 7.575435637879124e-05
2671.5 7.569716439697015e-05
2672.5 7.563989889934264e-05
2673.5 7.55825599686159e-05
2674.5 7.552514768769314e-05
2675.5 7.546766213966896e-05
2676.5 7.541010340782909e-05
2677.5 7.535247157565321e-05
2678.5 7.52947667268161e-05
2679.5 7.523698894518245e-05
2680.5 7.517913831481488e-05
2681.5 7.512121491996804e-05
2682.5 7.506321884508925e-05
2683.5 7.500515017482421e-05
2684.5 7.494700899401036e-05
2685.5 7.488879538768279e-05
2686.5 7.483050944107063e-05
2687.5 7.477215123959833e-05
2688.5 7.471372086888897e-05
2689.5 7.465521841475804e-05
2690.5 7.459664396322191e-05
2691.5 7.453799760049052e-05
2692.5 7.447927941297217e-05
2693.5 7.442048948727436e-05
2694.5 7.436162791019913e-05
2695.5 7.430269476874864e-05
2696.5 7.424369015012372e-05
2697.5 7.418461414172248e-05
2698.5 7.412546683114262e-05
2699.5 7.406624830618213e-05
2700.5 7.400695865483654e-05
2701.5 7.39475979653023e-05
2702.5 7.388816632597627e-05
2703.5 7.382866382545603e-05
2704.5 7.376909055253875e-05
2705.5 7.370944659622277e-05
2706.5 7.364973204570894e-05
2707.5 7.358994699039878e-05
2708.5 7.353009151989668e-05
2709.5 7.347016572400781e-05
2710.5 7.341016969274148e-05
2711.5 7.335010351630953e-05
2712.5 7.328996728512648e-05
2713.5 7.322976108981046e-05
2714.5 7.316948502118472e-05
2715.5 7.310913917027357e-05
2716.5 7.304872362831048e-05
2717.5 7.298823848672981e-05
2718.5 7.292768383717286e-05
2719.5 7.286705977148585e-05
2720.5 7.280636638172062e-05
2721.5 7.274560376013631e-05
2722.5 7.268477199919707e-05
2723.5 7.262387119157374e-05
2724.5 7.256290143014652e-05
2725.5 7.250186280800054e-05
2726.5 7.244075541842975e-05
2727.5 7.237957935493601e-05
2728.5 7.231833471123018e-05
2729.5 7.225702158123135e-05
2730.5 7.219564005906794e-05
2731.5 7.213419023907766e-05
2732.5 7.207267221580788e-05
2733.5 7.201108608401792e-05
2734.5 7.194943193867497e-05
2735.5 7.188770987495805e-05
2736.5 7.182591998825936e-05
2737.5 7.176406237417962e-05
2738.5 7.17021371285333e-05
2739.5 7.16401443473468e-05
2740.5 7.15780841268593e-05
2741.5 7.151595656352263e-05
2742.5 7.14537617540022e-05
2743.5 7.139149979517733e-05
2744.5 7.132917078414082e-05
2745.5 7.126677481820186e-05
2746.5 7.120431199488138e-05
2747.5 7.114178241191816e-05
2748.5 7.107918616726462e-05
2749.5 7.101652335909163e-05
2750.5 7.095379408578417e-05
2751.5 7.089099844594472e-05
2752.5 7.082813653839201e-05
2753.5 7.076520846216458e-05
2754.5 7.07022143165166e-05
2755.5 7.063915420092152e-05
2756.5 7.057602821507064e-05
2757.5 7.051283645887515e-05
2758.5 7.044957903246522e-05
2759.5 7.038625603619124e-05
2760.5 7.032286757062276e-05
2761.5 7.025941373655178e-05
2762.5 7.019589463498891e-05
2763.5 7.013231036716914e-05
2764.5 7.006866103454602e-05
2765.5 7.000494673879708e-05
2766.5 6.994116758182378e-05
2767.5 6.987732366574813e-05
2768.5 6.981341509291675e-05
2769.5 6.974944196590006e-05
2770.5 6.968540438749247e-05
2771.5 6.962130246071323e-05
2772.5 6.955713628880779e-05
2773.5 6.949290597524528e-05
2774.5 6.942861162372173e-05
2775.5 6.93642533381602e-05
2776.5 6.929983122270857e-05
2777.5 6.923534538174459e-05
2778.5 6.917079591987125e-05
2779.5 6.910618294192193e-05
2780.5 6.904150655295679e-05
2781.5 6.897676685826563e-05
2782.5 6.891196396336833e-05
2783.5 6.88470979740131e-05
2784.5 6.878216899617967e-05
2785.5 6.871717713607881e-05
2786.5 6.865212250015105e-05
2787.5 6.858700519507045e-05
2788.5 6.852182532774151e-05
2789.5 6.845658300530248e-05
2790.5 6.839127833512488e-05
2791.5 6.832591142481138e-05
2792.5 6.826048238220216e-05
2793.5 6.819499131536915e-05
2794.5 6.812943833262025e-05
2795.5 6.806382354249863e-05
2796.5 6.799814705378325e-05
2797.5 6.793240897549016e-05
2798.5 6.786660941687069e-05
2799.5 6.780074848741404e-05
2800.5 6.773482629684837e-05
2801.5 6.766884295513857e-05
2802.5 6.760279857248881e-05
2803.5 6.753669325934359e-05
2804.5 6.74705271263845e-05
2805.5 6.740430028453624e-05
2806.5 6.733801284496245e-05
2807.5 6.727166491906908e-05
2808.5 6.720525661850253e-05
2809.5 6.71387880551534e-05
2810.5 6.707225934115249e-05
2811.5 6.700567058887596e-05
2812.5 6.693902191094327e-05
2813.5 6.687231342021721e-05
2814.5 6.680554522980652e-05
2815.5 6.673871745306471e-05
2816.5 6.667183020359188e-05
2817.5 6.660488359523332e-05
2818.5 6.653787774208186e-05
2819.5 6.647081275847804e-05
2820.5 6.640368875900943e-05
2821.5 6.633650585851341e-05
2822.5 6.626926417207653e-05
2823.5 6.620196381503183e-05
2824.5 6.613460490296747e-05
2825.5 6.606718755171915e-05
2826.5 6.59997118773734e-05
2827.5 6.593217799626986e-05
2828.5 6.586458602500133e-05
2829.5 6.579693608041121e-05
2830.5 6.572922827959767e-05
2831.5 6.566146273991397e-05
2832.5 6.559363957896529e-05
2833.5 6.5525758914615e-05
2834.5 6.54578208649794e-05
2835.5 6.538982554843404e-05
2836.5 6.532177308360936e-05
2837.5 6.525366358939399e-05
2838.5 6.518549718493387e-05
2839.5 6.511727398963433e-05
2840.5 6.504899412316071e-05
2841.5 6.498065770543657e-05
2842.5 6.491226485664709e-05
2843.5 6.484381569723837e-05
2844.5 6.477531034791766e-05
2845.5 6.470674892965465e-05
2846.5 6.463813156368284e-05
2847.5 6.45694583714974e-05
2848.5 6.450072947485918e-05
2849.5 6.443194499579327e-05
2850.5 6.436310505658964e-05
2851.5 6.429420977980479e-05
2852.5 6.422525928826149e-05
2853.5 6.415625370505043e-05
2854.5 6.408719315352957e-05
2855.5 6.401807775732443e-05
2856.5 6.394890764033167e-05
2857.5 6.38796829267159e-05
2858.5 6.38104037409134e-05
2859.5 6.374107020763101e-05
2860.5 6.36716824518474e-05
2861.5 6.360224059881369e-05
2862.5 6.353274477405336e-05
2863.5 6.346319510336449e-05
2864.5 6.339359171281893e-05
2865.5 6.332393472876413e-05
2866.5 6.325422427782201e-05
2867.5 6.318446048689304e-05
2868.5 6.311464348315205e-05
2869.5 6.304477339405372e-05
2870.5 6.297485034732993e-05
2871.5 6.290487447099244e-05
2872.5 6.283484589333208e-05
2873.5 6.276476474292068e-05
2874.5 6.269463114861102e-05
2875.5 6.262444523953723e-05
2876.5 6.255420714511726e-05
2877.5 6.24839169950512e-05
2878.5 6.241357491932364e-05
2879.5 6.234318104820344e-05
2880.5 6.227273551224565e-05
2881.5 6.220223844229012e-05
2882.5 6.213168996946457e-05
2883.5 6.206109022518419e-05
2884.5 6.199043934115298e-05
2885.5 6.191973744936118e-05
2886.5 6.184898468209196e-05
2887.5 6.177818117191883e-05
2888.5 6.17073270517036e-05
2889.5 6.1636422454604e-05
2890.5 6.156546751406648e-05
2891.5 6.14944623638334e-05
2892.5 6.142340713794144e-05
2893.5 6.135230197072061e-05
2894.5 6.128114699679752e-05
2895.5 6.120994235109613e-05
2896.5 6.113868816883525e-05
2897.5 6.106738458553451e-05
2898.5 6.099603173701051e-05
2899.5 6.0924629759379134e-05
2900.5 6.085317878905771e-05
2901.5 6.078167896276413e-05
2902.5 6.071013041751824e-05
2903.5 6.063853329064122e-05
2904.5 6.056688771976027e-05
2905.5 6.049519384280414e-05
2906.5 6.0423451798007915e-05
2907.5 6.035166172391241e-05
2908.5 6.027982375936497e-05
2909.5 6.020793804351956e-05
2910.5 6.013600471583956e-05
2911.5 6.0064023916096276e-05
2912.5 5.999199578437082e-05
2913.5 5.9919920461055304e-05
2914.5 5.984779808685405e-05
2915.5 5.977562880278118e-05
2916.5 5.970341275016511e-05
2917.5 5.963115007064959e-05
2918.5 5.955884090619048e-05
2919.5 5.9486485399059786e-05
2920.5 5.941408369184675e-05
2921.5 5.9341635927457814e-05
2922.5 5.926914224911529e-05
2923.5 5.919660280036225e-05
2924.5 5.912401772505995e-05
2925.5 5.905138716739164e-05
2926.5 5.897871127186033e-05
2927.5 5.890599018329161e-05
2928.5 5.8833224046833566e-05
2929.5 5.876041300795916e-05
2930.5 5.8687557212465326e-05
2931.5 5.861465680647306e-05
2932.5 5.85417119364315e-05
2933.5 5.8468722749115896e-05
2934.5 5.839568939162994e-05
2935.5 5.8322612011405335e-05
2936.5 5.8249490756204464e-05
2937.5 5.817632577411876e-05
2938.5 5.8103117213572415e-05
2939.5 5.8029865223320103e-05
2940.5 5.795656995245113e-05
2941.5 5.788323155038754e-05
2942.5 5.780985016688672e-05
2943.5 5.7736425952041004e-05
2944.5 5.766295905627895e-05
2945.5 5.758944963036773e-05
2946.5 5.751589782541015e-05
2947.5 5.7442303792850044e-05
2948.5 5.736866768446976e-05
2949.5 5.729498965239304e-05
2950.5 5.722126984908354e-05
2951.5 5.714750842734958e-05
2952.5 5.707370554033967e-05
2953.5 5.699986134154849e-05
2954.5 5.692597598481455e-05
2955.5 5.685204962432187e-05
2956.5 5.6778082414600864e-05
2957.5 5.670407451052981e-05
2958.5 5.663002606733348e-05
2959.5 5.6555937240587945e-05
2960.5 5.6481808186216745e-05
2961.5 5.640763906049455e-05
2962.5 5.633343002004808e-05
2963.5 5.625918122185481e-05
2964.5 5.618489282324647e-05
2965.5 5.6110564981907954e-05
2966.5 5.6036197855877735e-05
2967.5 5.596179160355141e-05
2968.5 5.588734638367972e-05
2969.5 5.581286235536884e-05
2970.5 5.5738339678085465e-05
2971.5 5.5663778511652034e-05
2972.5 5.5589179016251746e-05
2973.5 5.551454135242744e-05
2974.5 5.543986568108233e-05
2975.5 5.536515216347992e-05
2976.5 5.529040096124793e-05
2977.5 5.5215612236376e-05
2978.5 5.5140786151216395e-05
2979.5 5.506592286848722e-05
2980.5 5.499102255126986e-05
2981.5 5.491608536301334e-05
2982.5 5.484111146753082e-05
2983.5 5.4766101029003824e-05
2984.5 5.469105421198168e-05
2985.5 5.461597118138044e-05
2986.5 5.4540852102486894e-05
2987.5 5.446569714095632e-05
2988.5 5.439050646281449e-05
2989.5 5.4315280234457334e-05
2990.5 5.424001862265227e-05
2991.5 5.416472179453944e-05
2992.5 5.4089389917630434e-05
2993.5 5.4014023159810544e-05
2994.5 5.3938621689336707e-05
2995.5 5.386318567484243e-05
2996.5 5.378771528533373e-05
2997.5 5.371221069019237e-05
2998.5 5.3636672059174987e-05
2999.5 5.35610995624147e-05
3000.5 5.348549337042008e-05
3001.5 5.340985365407655e-05
3002.5 5.3334180584646366e-05
3003.5 5.325847433376884e-05
3004.5 5.318273507346155e-05
3005.5 5.3106962976119326e-05
3006.5 5.303115821451495e-05
3007.5 5.2955320961800476e-05
3008.5 5.2879451391505384e-05
3009.5 5.280354967753911e-05
3010.5 5.272761599418897e-05
3011.5 5.265165051612183e-05
3012.5 5.257565341838384e-05
3013.5 5.2499624876400366e-05
3014.5 5.2423565065975296e-05
3015.5 5.2347474163292796e-05
3016.5 5.227135234491534e-05
3017.5 5.2195199787785597e-05
3018.5 5.2119016669224466e-05
3019.5 5.204280316693159e-05
3020.5 5.196655945898549e-05
3021.5 5.1890285723843646e-05
3022.5 5.1813982140341534e-05
3023.5 5.173764888769205e-05
3024.5 5.166128614548605e-05
3025.5 5.1584894093691424e-05
3026.5 5.150847291265233e-05
3027.5 5.1432022783090896e-05
3028.5 5.135554388610142e-05
3029.5 5.1279036403155983e-05
3030.5 5.120250051610029e-05
3031.5 5.1125936407153975e-05
3032.5 5.104934425890815e-05
3033.5 5.097272425432813e-05
3034.5 5.089607657674775e-05
3035.5 5.081940140987349e-05
3036.5 5.07426989377796e-05
3037.5 5.066596934490772e-05
3038.5 5.0589212816068444e-05
3039.5 5.051242953643556e-05
3040.5 5.043561969154922e-05
3041.5 5.035878346731232e-05
3042.5 5.0281921049986987e-05
3043.5 5.020503262619786e-05
3044.5 5.012811838292762e-05
3045.5 5.005117850751397e-05
3046.5 4.997421318765086e-05
3047.5 4.989722261138378e-05
3048.5 4.982020696711155e-05
3049.5 4.97431664435788e-05
3050.5 4.9666101229880186e-05
3051.5 4.9589011515451775e-05
3052.5 4.951189749007329e-05
3053.5 4.943475934386373e-05
3054.5 4.935759726727846e-05
3055.5 4.928041145110761e-05
3056.5 4.9203202086473135e-05
3057.5 4.912596936482445e-05
3058.5 4.904871347793669e-05
3059.5 4.897143461790791e-05
3060.5 4.88941329771531e-05
3061.5 4.881680874840404e-05
3062.5 4.873946212470462e-05
3063.5 4.866209329940518e-05
3064.5 4.8584702466161074e-05
3065.5 4.85072898189271e-05
3066.5 4.84298555519546e-05
3067.5 4.835239985978517e-05
3068.5 4.8274922937248415e-05
3069.5 4.819742497945509e-05
3070.5 4.811990618179374e-05
3071.5 4.804236673992474e-05
3072.5 4.796480684977522e-05
3073.5 4.7887226707534294e-05
3074.5 4.780962650964672e-05
3075.5 4.773200645280638e-05
3076.5 4.7654366733952066e-05
3077.5 4.757670755025999e-05
3078.5 4.749902909913735e-05
3079.5 4.742133157821518e-05
3080.5 4.734361518534323e-05
3081.5 4.726588011858031e-05
3082.5 4.7188126576188905e-05
3083.5 4.711035475662638e-05
3084.5 4.703256485853715e-05
3085.5 4.6954757080745376e-05
3086.5 4.687693162224473e-05
3087.5 4.679908868219229e-05
3088.5 4.6721228459895684e-05
3089.5 4.664335115480796e-05
3090.5 4.6565456966514886e-05
3091.5 4.648754609472666e-05
3092.5 4.640961873926708e-05
3093.5 4.6331675100061785e-05
3094.5 4.625371537713012e-05
3095.5 4.6175739770569907e-05
3096.5 4.609774848055077e-05
3097.5 4.601974170729729e-05
3098.5 4.594171965108027e-05
3099.5 4.586368251220124e-05
3100.5 4.578563049098086e-05
3101.5 4.57075637877455e-05
3102.5 4.562948260281208e-05
3103.5 4.555138713647457e-05
3104.5 4.5473277588989667e-05
3105.5 4.539515416055922e-05
3106.5 4.5317017051317274e-05
3107.5 4.523886646131197e-05
3108.5 4.51607025904904e-05
3109.5 4.5082525638679406e-05
3110.5 4.500433580556946e-05
3111.5 4.492613329069636e-05
3112.5 4.4847918293421805e-05
3113.5 4.476969101291382e-05
3114.5 4.469145164812812e-05
3115.5 4.4613200397788066e-05
3116.5 4.453493746036069e-05
3117.5 4.445666303403899e-05
3118.5 4.43783773167172e-05
3119.5 4.4300080505968455e-05
3120.5 4.422177279902277e-05
3121.5 4.414345439273986e-05
3122.5 4.406512548358901e-05
3123.5 4.398678626761915e-05
3124.5 4.390843694043514e-05
3125.5 4.383007769717123e-05
3126.5 4.375170873246176e-05
3127.5 4.36733302404148e-05
3128.5 4.3594942414583264e-05
3129.5 4.351654544793251e-05
3130.5 4.3438139532813506e-05
3131.5 4.335972486092851e-05
3132.5 4.3281301623301654e-05
3133.5 4.32028700102444e-05
3134.5 4.312443021132245e-05
3135.5 4.3045982415320534e-05
3136.5 4.296752681020931e-05
3137.5 4.288906358310671e-05
3138.5 4.2810592920243067e-05
3139.5 4.2732115006921396e-05
3140.5 4.265363002748038e-05
3141.5 4.257513816525396e-05
3142.5 4.2496639602531875e-05
3143.5 4.241813452051654e-05
3144.5 4.233962309928417e-05
3145.5 4.226110551773776e-05
3146.5 4.218258195356667e-05
3147.5 4.210405258320035e-05
3148.5 4.2025517581763464e-05
3149.5 4.194697712302876e-05
3150.5 4.186843137937034e-05
3151.5 4.178988052171644e-05
3152.5 4.171132471949946e-05
3153.5 4.1632764140607266e-05
3154.5 4.155419895133269e-05
3155.5 4.147562931632255e-05
3156.5 4.1397055398525655e-05
3157.5 4.131847735914314e-05
3158.5 4.123989535757164e-05
3159.5 4.11613095513532e-05
3160.5 4.10827200961205e-05
3161.5 4.10041271455425e-05
3162.5 4.092553085127193e-05
3163.5 4.0846931362888046e-05
3164.5 4.076832882784405e-05
3165.5 4.068972339141206e-05
3166.5 4.061111519662758e-05
3167.5 4.053250438423793e-05
3168.5 4.045389109264585e-05
3169.5 4.037527545785748e-05
3170.5 4.0296657613429736e-05
3171.5 4.0218037690419735e-05
3172.5 4.013941581733346e-05
3173.5 4.0060792120078066e-05
3174.5 3.9982166721913806e-05
3175.5 3.990353974340885e-05
3176.5 3.982491130239876e-05
3177.5 3.974628151394332e-05
3178.5 3.966765049029049e-05
3179.5 3.958901834084413e-05
3180.5 3.951038517213292e-05
3181.5 3.943175108778359e-05
3182.5 3.935311618850396e-05
3183.5 3.927448057206442e-05
3184.5 3.9195844333291136e-05
3185.5 3.9117207564062446e-05
3186.5 3.9038570353315766e-05
3187.5 3.895993278706024e-05
3188.5 3.8881294948400904e-05
3189.5 3.880265691757113e-05
3190.5 3.8724018771977486e-05
3191.5 3.864538058625636e-05
3192.5 3.856674243234695e-05
3193.5 3.848810437957321e-05
3194.5 3.8409466494749714e-05
3195.5 3.8330828842300465e-05
3196.5 3.825219148439851e-05
3197.5 3.817355448112942e-05
3198.5 3.8094917890677214e-05
3199.5 3.801628176953501e-05
3200.5 3.793764617274556e-05
3201.5 3.7859011154175177e-05
3202.5 3.778037676681548e-05
3203.5 3.7701743063130636e-05
3204.5 3.762311009543808e-05
3205.5 3.754447791633653e-05
3206.5 3.74658465791836e-05
3207.5 3.738721613862381e-05
3208.5 3.730858665117646e-05
3209.5 3.7229958175884006e-05
3210.5 3.7151330775032646e-05
3211.5 3.7072704514943807e-05
3212.5 3.699407946685008e-05
3213.5 3.691545570786078e-05
3214.5 3.683683332202222e-05
3215.5 3.675821240148787e-05
3216.5 3.6679593047802956e-05
3217.5 3.6600975373315666e-05
3218.5 3.6522359502729276e-05
3219.5 3.6443745574804576e-05
3220.5 3.636513374423035e-05
3221.5 3.6286524183674966e-05
3222.5 3.620791708603723e-05
3223.5 3.612931266692137e-05
3224.5 3.6050711167346314e-05
3225.5 3.5972112856727226e-05
3226.5 3.5893518036145715e-05
3227.5 3.5814927041944105e-05
3228.5 3.573634024968046e-05
3229.5 3.565775807847462e-05
3230.5 3.557918099580202e-05
3231.5 3.550060952277443e-05
3232.5 3.5422044239974464e-05
3233.5 3.534348579390799e-05
3234.5 3.5264934904155685e-05
3235.5 3.5186392371315165e-05
3236.5 3.510785908584445e-05
3237.5 3.502933603794303e-05
3238.5 3.495082432862373e-05
3239.5 3.4872325182173216e-05
3240.5 3.4793839960238256e-05
3241.5 3.4715370177829005e-05
3242.5 3.46369175216139e-05
3243.5 3.455848387095974e-05
3244.5 3.448007132232242e-05
3245.5 3.440168221773929e-05
3246.5 3.432331917841882e-05
3247.5 3.4244985144736105e-05
3248.5 3.416668342435969e-05
3249.5 3.408841775084852e-05
3250.5 3.401019235589277e-05
3251.5 3.393201205958053e-05
3252.5 3.385388238482762e-05
3253.5 3.377580970470746e-05
3254.5 3.369780143532752e-05
3255.5 3.3619866292974304e-05
3256.5 3.3542014643848544e-05
3257.5 3.346425899046539e-05
3258.5 3.338661466546905e-05
3259.5 3.330910085078335e-05
3260.5 3.323174212752997e-05
3261.5 3.315457093427203e-05
3262.5 3.3077631674334125e-05
3263.5 3.3000988049442606e-05
3264.5 3.2924737352068934e-05
3265.5 3.284904190410143e-05
3266.5 3.277421184873022e-05
3267.5 3.270100076848038e-05
3268.5 1.542221353056094e-05
3269.5 3.52910197074281e-08
3270.5 3.5283211957299687e-08
3271.5 3.527537922450522e-08
3272.5 3.526752149280662e-08
3273.5 3.525963874597976e-08
3274.5 3.5251730967816785e-08
3275.5 3.524379814212466e-08
3276.5 3.52358402527264e-08
3277.5 3.5227857283459894e-08
3278.5 3.5219849218179265e-08
3279.5 3.521181604075375e-08
3280.5 3.5203757735069426e-08
3281.5 3.5195674285027574e-08
3282.5 3.5187565674545614e-08
3283.5 3.517943188755751e-08
3284.5 3.5171272908013005e-08
3285.5 3.516308871987838e-08
3286.5 3.515487930713684e-08
3287.5 3.514664465378753e-08
3288.5 3.513838474384665e-08
3289.5 3.5130099561346746e-08
3290.5 3.5121789090337676e-08
3291.5 3.5113453314886186e-08
3292.5 3.510509221907558e-08
3293.5 3.509670578700742e-08
3294.5 3.5088294002799375e-08
3295.5 3.50798568505872e-08
3296.5 3.5071394314523765e-08
3297.5 3.506290637877965e-08
3298.5 3.50543930275435e-08
3299.5 3.504585424502119e-08
3300.5 3.50372900154365e-08
3301.5 3.502870032303164e-08
3302.5 3.502008515206678e-08
3303.5 3.501144448681978e-08
3304.5 3.500277831158771e-08
3305.5 3.499408661068509e-08
3306.5 3.4985369368445826e-08
3307.5 3.4976626569221635e-08
3308.5 3.4967858197383764e-08
3309.5 3.495906423732186e-08
3310.5 3.495024467344418e-08
3311.5 3.494139949017863e-08
3312.5 3.4932528671972023e-08
3313.5 3.492363220329053e-08
3314.5 3.491471006861936e-08
3315.5 3.490576225246353e-08
3316.5 3.4896788739347687e-08
3317.5 3.488778951381557e-08
3318.5 3.487876456043158e-08
3319.5 3.486971386377942e-08
3320.5 3.486063740846292e-08
3321.5 3.485153517910588e-08
3322.5 3.484240716035278e-08
3323.5 3.483325333686829e-08
3324.5 3.4824073693336895e-08
3325.5 3.481486821446451e-08
3326.5 3.480563688497719e-08
3327.5 3.479637968962197e-08
3328.5 3.47870966131666e-08
3329.5 3.4777787640400177e-08
3330.5 3.4768452756132226e-08
3331.5 3.4759091945194186e-08
3332.5 3.47497051924384e-08
3333.5 3.474029248273902e-08
3334.5 3.473085380099143e-08
3335.5 3.4721389132112396e-08
3336.5 3.4711898461041364e-08
3337.5 3.470238177273874e-08
3338.5 3.469283905218728e-08
3339.5 3.4683270284392087e-08
3340.5 3.467367545438019e-08
3341.5 3.466405454720127e-08
3342.5 3.465440754792657e-08
3343.5 3.464473444165105e-08
3344.5 3.4635035213491855e-08
3345.5 3.462530984858851e-08
3346.5 3.461555833210438e-08
3347.5 3.4605780649225107e-08
3348.5 3.459597678515938e-08
3349.5 3.4586146725139887e-08
3350.5 3.457629045442187e-08
3351.5 3.456640795828467e-08
3352.5 3.455649922203095e-08
3353.5 3.454656423098693e-08
3354.5 3.453660297050317e-08
3355.5 3.4526615425953594e-08
3356.5 3.4516601582736565e-08
3357.5 3.450656142627462e-08
3358.5 3.449649494201431e-08
3359.5 3.448640211542691e-08
3360.5 3.447628293200812e-08
3361.5 3.4466137377278506e-08
3362.5 3.445596543678288e-08
3363.5 3.444576709609133e-08
3364.5 3.4435542340799184e-08
3365.5 3.4425291156526404e-08
3366.5 3.441501352891859e-08
3367.5 3.4404709443646654e-08
3368.5 3.4394378886406564e-08
3369.5 3.438402184292051e-08
3370.5 3.437363829893633e-08
3371.5 3.436322824022728e-08
3372.5 3.4352791652592954e-08
3373.5 3.434232852185906e-08
3374.5 3.433183883387744e-08
3375.5 3.4321322574526537e-08
3376.5 3.4310779729710514e-08
3377.5 3.430021028536117e-08
3378.5 3.4289614227436175e-08
3379.5 3.427899154192035e-08
3380.5 3.426834221482578e-08
3381.5 3.425766623219129e-08
3382.5 3.424696358008279e-08
3383.5 3.423623424459405e-08
3384.5 3.422547821184554e-08
3385.5 3.421469546798631e-08
3386.5 3.420388599919217e-08
3387.5 3.419304979166733e-08
3388.5 3.41821868316439e-08
3389.5 3.417129710538196e-08
3390.5 3.4160380599169956e-08
3391.5 3.414943729932466e-08
3392.5 3.413846719219105e-08
3393.5 3.412747026414321e-08
3394.5 3.411644650158328e-08
3395.5 3.410539589094289e-08
3396.5 3.409431841868256e-08
3397.5 3.408321407129141e-08
3398.5 3.407208283528865e-08
3399.5 3.406092469722218e-08
3400.5 3.404973964366962e-08
3401.5 3.403852766123857e-08
3402.5 3.4027288736565825e-08
3403.5 3.4016022856318214e-08
3404.5 3.4004730007192765e-08
3405.5 3.3993410175917146e-08
3406.5 3.398206334924825e-08
3407.5 3.397068951397409e-08
3408.5 3.3959288656913265e-08
3409.5 3.39478607649148e-08
3410.5 3.393640582485874e-08
3411.5 3.392492382365587e-08
3412.5 3.391341474824851e-08
3413.5 3.390187858560961e-08
3414.5 3.3890315322743924e-08
3415.5 3.387872494668735e-08
3416.5 3.386710744450804e-08
3417.5 3.3855462803305046e-08
3418.5 3.3843791010210325e-08
3419.5 3.383209205238683e-08
3420.5 3.3820365917030276e-08
3421.5 3.3808612591369e-08
3422.5 3.379683206266286e-08
3423.5 3.3785024318205194e-08
3424.5 3.377318934532161e-08
3425.5 3.376132713137065e-08
3426.5 3.374943766374393e-08
3427.5 3.3737520929866264e-08
3428.5 3.3725576917195476e-08
3429.5 3.3713605613222965e-08
3430.5 3.3701607005473656e-08
3431.5 3.3689581081506435e-08
3432.5 3.367752782891371e-08
3433.5 3.366544723532184e-08
3434.5 3.365333928839156e-08
3435.5 3.364120397581779e-08
3436.5 3.3629041285329526e-08
3437.5 3.3616851204690843e-08
3438.5 3.360463372170014e-08
3439.5 3.3592388824190744e-08
3440.5 3.3580116500031075e-08
3441.5 3.35678167371246e-08
3442.5 3.3555489523409695e-08
3443.5 3.354313484686071e-08
3444.5 3.353075269548707e-08
3445.5 3.351834305733413e-08
3446.5 3.3505905920483444e-08
3447.5 3.349344127305185e-08
3448.5 3.348094910319268e-08
3449.5 3.346842939909567e-08
3450.5 3.3455882148986366e-08
3451.5 3.344330734112805e-08
3452.5 3.343070496381947e-08
3453.5 3.341807500539694e-08
3454.5 3.3405417454233294e-08
3455.5 3.339273229873972e-08
3456.5 3.3380019527363184e-08
3457.5 3.336727912858912e-08
3458.5 3.335451109093971e-08
3459.5 3.334171540297615e-08
3460.5 3.3328892053296463e-08
3461.5 3.3316041030537134e-08
3462.5 3.330316232337309e-08
3463.5 3.329025592051713e-08
3464.5 3.327732181072078e-08
3465.5 3.3264359982774654e-08
3466.5 3.325137042550741e-08
3467.5 3.323835312778713e-08
3468.5 3.322530807852115e-08
3469.5 3.32122352666558e-08
3470.5 3.319913468117715e-08
3471.5 3.3186006311110396e-08
3472.5 3.317285014552107e-08
3473.5 3.315966617351422e-08
3474.5 3.314645438423501e-08
3475.5 3.3133214766868576e-08
3476.5 3.311994731064107e-08
3477.5 3.3106652004819037e-08
3478.5 3.3093328838708866e-08
3479.5 3.307997780165872e-08
3480.5 3.306659888305743e-08
3481.5 3.3053192072335085e-08
3482.5 3.3039757358962745e-08
3483.5 3.302629473245371e-08
3484.5 3.3012804182361855e-08
3485.5 3.299928569828402e-08
3486.5 3.298573926985799e-08
3487.5 3.297216488676424e-08
3488.5 3.2958562538725505e-08
3489.5 3.294493221550669e-08
3490.5 3.293127390691548e-08
3491.5 3.2917587602802605e-08
3492.5 3.290387329306111e-08
3493.5 3.2890130967627536e-08
3494.5 3.287636061648192e-08
3495.5 3.2862562229647156e-08
3496.5 3.284873579719018e-08
3497.5 3.283488130922139e-08
3498.5 3.2820998755895285e-08
3499.5 3.28070881274106e-08
3500.5 3.2793149414009825e-08
3501.5 3.277918260598031e-08
3502.5 3.276518769365394e-08
3503.5 3.2751164667407355e-08
3504.5 3.273711351766187e-08
3505.5 3.2723034234884095e-08
3506.5 3.270892680958618e-08
3507.5 3.2694791232325175e-08
3508.5 3.268062749370424e-08
3509.5 3.266643558437163e-08
3510.5 3.2652215495022524e-08
3511.5 3.2637967216397255e-08
3512.5 3.2623690739283225e-08
3513.5 3.2609386054513646e-08
3514.5 3.259505315296891e-08
3515.5 3.258069202557586e-08
3516.5 3.256630266330871e-08
3517.5 3.2551885057188295e-08
3518.5 3.253743919828319e-08
3519.5 3.252296507770947e-08
3520.5 3.250846268663081e-08
3521.5 3.2493932016258405e-08
3522.5 3.247937305785214e-08
3523.5 3.246478580271996e-08
3524.5 3.2450170242217446e-08
3525.5 3.243552636774988e-08
3526.5 3.242085417077068e-08
3527.5 3.24061536427822e-08
3528.5 3.239142477533607e-08
3529.5 3.237666756003317e-08
3530.5 3.2361881988523654e-08
3531.5 3.2347068052507705e-08
3532.5 3.233222574373509e-08
3533.5 3.231735505400557e-08
3534.5 3.2302455975169315e-08
3535.5 3.228752849912669e-08
3536.5 3.2272572617828766e-08
3537.5 3.225758832327711e-08
3538.5 3.2242575607524786e-08
3539.5 3.22275344626751e-08
3540.5 3.221246488088345e-08
3541.5 3.219736685435667e-08
3542.5 3.2182240375352725e-08
3543.5 3.216708543618209e-08
3544.5 3.21519020292068e-08
3545.5 3.21366901468414e-08
3546.5 3.212144978155284e-08
3547.5 3.210618092586072e-08
3548.5 3.209088357233713e-08
3549.5 3.207555771360805e-08
3550.5 3.206020334235163e-08
3551.5 3.20448204512998e-08
3552.5 3.2029409033238304e-08
3553.5 3.2013969081006424e-08
3554.5 3.1998500587497685e-08
3555.5 3.198300354565922e-08
3556.5 3.19674779484928e-08
3557.5 3.1951923789055076e-08
3558.5 3.193634106045716e-08
3559.5 3.192072975586516e-08
3560.5 3.190508986850007e-08
3561.5 3.188942139163861e-08
3562.5 3.187372431861297e-08
3563.5 3.1857998642810735e-08
3564.5 3.184224435767599e-08
3565.5 3.1826461456708665e-08
3566.5 3.1810649933464596e-08
3567.5 3.1794809781557105e-08
3568.5 3.1778940994655084e-08
3569.5 3.176304356648581e-08
3570.5 3.174711749083227e-08
3571.5 3.1731162761535625e-08
3572.5 3.171517937249448e-08
3573.5 3.1699167317665044e-08
3574.5 3.168312659106141e-08
3575.5 3.166705718675644e-08
3576.5 3.165095909888017e-08
3577.5 3.163483232162269e-08
3578.5 3.161867684923163e-08
3579.5 3.1602492676014526e-08
3580.5 3.158627979633746e-08
3581.5 3.1570038204626474e-08
3582.5 3.155376789536641e-08
3583.5 3.153746886310305e-08
3584.5 3.152114110244155e-08
3585.5 3.150478460804727e-08
3586.5 3.1488399374646354e-08
3587.5 3.1471985397025436e-08
3588.5 3.145554267003217e-08
3589.5 3.143907118857512e-08
3590.5 3.142257094762458e-08
3591.5 3.14060419422121e-08
3592.5 3.138948416743082e-08
3593.5 3.137289761843624e-08
3594.5 3.135628229044577e-08
3595.5 3.133963817873953e-08
3596.5 3.13229652786598e-08
3597.5 3.1306263585612365e-08
3598.5 3.128953309506566e-08
3599.5 3.127277380255124e-08
3600.5 3.1255985703664995e-08
3601.5 3.123916879406549e-08
3602.5 3.1222323069475965e-08
3603.5 3.12054485256835e-08
3604.5 3.118854515854012e-08
3605.5 3.117161296396201e-08
3606.5 3.1154651937930145e-08
3607.5 3.113766207649084e-08
3608.5 3.112064337575593e-08
3609.5 3.1103595831902204e-08
3610.5 3.108651944117289e-08
3611.5 3.106941419987687e-08
3612.5 3.105228010438924e-08
3613.5 3.103511715115181e-08
3614.5 3.10179253366727e-08
3615.5 3.1000704657527456e-08
3616.5 3.098345511035842e-08
3617.5 3.0966176691875706e-08
3618.5 3.094886939885658e-08
3619.5 3.093153322814639e-08
3620.5 3.0914168176659165e-08
3621.5 3.089677424137638e-08
3622.5 3.087935141934855e-08
3623.5 3.086189970769495e-08
3624.5 3.084441910360415e-08
3625.5 3.082690960433366e-08
3626.5 3.080937120721087e-08
3627.5 3.0791803909632946e-08
3628.5 3.077420770906673e-08
3629.5 3.075658260304948e-08
3630.5 3.07389285891895e-08
3631.5 3.072124566516537e-08
3632.5 3.070353382872647e-08
3633.5 3.068579307769394e-08
3634.5 3.0668023409960576e-08
3635.5 3.065022482349019e-08
3636.5 3.0632397316319296e-08
3637.5 3.0614540886556264e-08
3638.5 3.0596655532382215e-08
3639.5 3.057874125205114e-08
3640.5 3.056079804388969e-08
3641.5 3.0542825906297855e-08
3642.5 3.05248248377496e-08
3643.5 3.0506794836792217e-08
3644.5 3.048873590204729e-08
3645.5 3.047064803221035e-08
3646.5 3.0452531226051945e-08
3647.5 3.0434385482417226e-08
3648.5 3.041621080022645e-08
3649.5 3.039800717847517e-08
3650.5 3.0379774616234666e-08
3651.5 3.036151311265172e-08
3652.5 3.0343222666950064e-08
3653.5 3.0324903278428856e-08
3654.5 3.0306554946464436e-08
3655.5 3.028817767051009e-08
3656.5 3.0269771450096204e-08
3657.5 3.025133628483037e-08
3658.5 3.023287217439855e-08
3659.5 3.0214379118564085e-08
3660.5 3.0195857117168796e-08
3661.5 3.017730617013324e-08
3662.5 3.015872627745667e-08
3663.5 3.014011743921723e-08
3664.5 3.0121479655573074e-08
3665.5 3.010281292676098e-08
3666.5 3.008411725309844e-08
3667.5 3.0065392634983104e-08
3668.5 3.004663907289296e-08
3669.5 3.0027856567386287e-08
3670.5 3.0009045119103624e-08
3671.5 2.9990204728765394e-08
3672.5 2.997133539717458e-08
3673.5 2.995243712521605e-08
3674.5 2.9933509913856244e-08
3675.5 2.991455376414474e-08
3676.5 2.989556867721342e-08
3677.5 2.98765546542774e-08
3678.5 2.985751169663506e-08
3679.5 2.983843980566854e-08
3680.5 2.981933898284367e-08
3681.5 2.9800209229710808e-08
3682.5 2.978105054790466e-08
3683.5 2.976186293914457e-08
3684.5 2.974264640523516e-08
3685.5 2.972340094806659e-08
3686.5 2.970412656961441e-08
3687.5 2.9684823271940372e-08
3688.5 2.9665491057192378e-08
3689.5 2.964612992760525e-08
3690.5 2.9626739885499943e-08
3691.5 2.960732093328581e-08
3692.5 2.9587873073458703e-08
3693.5 2.9568396308602635e-08
3694.5 2.9548890641389885e-08
3695.5 2.9529356074581218e-08
3696.5 2.9509792611025362e-08
3697.5 2.949020025366155e-08
3698.5 2.947057900551684e-08
3699.5 2.9450928869709204e-08
3700.5 2.943124984944601e-08
3701.5 2.941154194802475e-08
3702.5 2.939180516883433e-08
3703.5 2.9372039515353777e-08
3704.5 2.9352244991153656e-08
3705.5 2.93324215998966e-08
3706.5 2.9312569345336498e-08
3707.5 2.929268823132005e-08
3708.5 2.9272778261785927e-08
3709.5 2.9252839440766265e-08
3710.5 2.923287177238625e-08
3711.5 2.9212875260864245e-08
3712.5 2.9192849910513024e-08
3713.5 2.9172795725739497e-08
3714.5 2.9152712711044746e-08
3715.5 2.9132600871025094e-08
3716.5 2.9112460210371992e-08
3717.5 2.9092290733872492e-08
3718.5 2.9072092446409435e-08
3719.5 2.905186535296192e-08
3720.5 2.9031609458605984e-08
3721.5 2.9011324768513974e-08
3722.5 2.8991011287955863e-08
3723.5 2.8970669022299286e-08
3724.5 2.8950297977009653e-08
3725.5 2.8929898157650694e-08
3726.5 2.890946956988529e-08
3727.5 2.8889012219474616e-08
3728.5 2.8868526112279342e-08
3729.5 2.8848011254260734e-08
3730.5 2.8827467651478736e-08
3731.5 2.8806895310094872e-08
3732.5 2.8786294236370958e-08
3733.5 2.8765664436670187e-08
3734.5 2.8745005917456784e-08
3735.5 2.872431868529747e-08
3736.5 2.8703602746860726e-08
3737.5 2.8682858108918253e-08
3738.5 2.8662084778344212e-08
3739.5 2.8641282762115928e-08
3740.5 2.8620452067315223e-08
3741.5 2.859959270112755e-08
3742.5 2.857870467084265e-08
3743.5 2.8557787983855547e-08
3744.5 2.8536842647666305e-08
3745.5 2.8515868669880374e-08
3746.5 2.849486605820974e-08
3747.5 2.8473834820471884e-08
3748.5 2.845277496459217e-08
3749.5 2.8431686498602356e-08
3750.5 2.841056943064172e-08
3751.5 2.838942376895801e-08
3752.5 2.8368249521906563e-08
3753.5 2.834704669795211e-08
3754.5 2.832581530566817e-08
3755.5 2.8304555353737375e-08
3756.5 2.8283266850953348e-08
3757.5 2.8261949806218528e-08
3758.5 2.824060422854759e-08
3759.5 2.8219230127065252e-08
3760.5 2.8197827511008095e-08
3761.5 2.817639638972458e-08
3762.5 2.8154936772675762e-08
3763.5 2.8133448669435035e-08
3764.5 2.8111932089689254e-08
3765.5 2.8090387043238577e-08
3766.5 2.8068813539997405e-08
3767.5 2.804721158999445e-08
3768.5 2.8025581203373247e-08
3769.5 2.8003922390392544e-08
3770.5 2.7982235161427077e-08
3771.5 2.796051952696717e-08
3772.5 2.7938775497620002e-08
3773.5 2.791700308410978e-08
3774.5 2.7895202297277946e-08
3775.5 2.787337314808386e-08
3776.5 2.7851515647605122e-08
3777.5 2.7829629807038132e-08
3778.5 2.7807715637698176e-08
3779.5 2.7785773151020553e-08
3780.5 2.7763802358560296e-08
3781.5 2.7741803271993037e-08
3782.5 2.7719775903115082e-08
3783.5 2.7697720263844918e-08
3784.5 2.7675636366221884e-08
3785.5 2.765352422240829e-08
3786.5 2.7631383844688774e-08
3787.5 2.7609215245471728e-08
3788.5 2.7587018437288654e-08
3789.5 2.7564793432795596e-08
3790.5 2.7542540244772877e-08
3791.5 2.7520258886126513e-08
3792.5 2.7497949369887257e-08
3793.5 2.7475611709212533e-08
3794.5 2.7453245917386048e-08
3795.5 2.7430852007818473e-08
3796.5 2.740842999404793e-08
3797.5 2.7385979889740538e-08
3798.5 2.7363501708690774e-08
3799.5 2.734099546482229e-08
3800.5 2.731846117218796e-08
3801.5 2.7295898844970474e-08
3802.5 2.7273308497483038e-08
3803.5 2.725069014416986e-08
3804.5 2.72280437996064e-08
3805.5 2.7205369478499973e-08
3806.5 2.7182667195690653e-08
3807.5 2.7159936966150925e-08
3808.5 2.713717880498692e-08
3809.5 2.711439272743896e-08
3810.5 2.7091578748881502e-08
3811.5 2.7068736884824167e-08
3812.5 2.7045867150911903e-08
3813.5 2.702296956292569e-08
3814.5 2.700004413678324e-08
3815.5 2.6977090888539245e-08
3816.5 2.6954109834386033e-08
3817.5 2.6931100990653836e-08
3818.5 2.6908064373811656e-08
3819.5 2.688500000046823e-08
3820.5 2.6861907887371197e-08
3821.5 2.6838788051408982e-08
3822.5 2.6815640509610895e-08
3823.5 2.6792465279147677e-08
3824.5 2.6769262377331483e-08
3825.5 2.6746031821617585e-08
3826.5 2.6722773629604276e-08
3827.5 2.6699487819033168e-08
3828.5 2.6676174407790026e-08
3829.5 2.6652833413905955e-08
3830.5 2.6629464855556662e-08
3831.5 2.6606068751064292e-08
3832.5 2.6582645118897214e-08
3833.5 2.6559193977671065e-08
3834.5 2.6535715346148748e-08
3835.5 2.6512209243241667e-08
3836.5 2.6488675688010177e-08
3837.5 2.646511469966381e-08
3838.5 2.6441526297562268e-08
3839.5 2.6417910501215388e-08
3840.5 2.6394267330284904e-08
3841.5 2.637059680458391e-08
3842.5 2.6346898944078056e-08
3843.5 2.6323173768886196e-08
3844.5 2.629942129928028e-08
3845.5 2.627564155568704e-08
3846.5 2.6251834558687794e-08
3847.5 2.622800032901965e-08
3848.5 2.6204138887575533e-08
3849.5 2.618025025540523e-08
3850.5 2.6156334453716017e-08
3851.5 2.6132391503872968e-08
3852.5 2.6108421427400153e-08
3853.5 2.6084424245980608e-08
3854.5 2.606039998145745e-08
3855.5 2.603634865583462e-08
3856.5 2.601227029127697e-08
3857.5 2.5988164910111345e-08
3858.5 2.5964032534827552e-08
3859.5 2.5939873188077917e-08
3860.5 2.591568689267927e-08
3861.5 2.5891473671613028e-08
3862.5 2.5867233548025325e-08
3863.5 2.5842966545228746e-08
3864.5 2.5818672686702418e-08
3865.5 2.5794351996092312e-08
3866.5 2.5770004497213075e-08
3867.5 2.5745630214047455e-08
3868.5 2.572122917074803e-08
3869.5 2.569680139163676e-08
3870.5 2.567234690120743e-08
3871.5 2.5647865724124462e-08
3872.5 2.5623357885224556e-08
3873.5 2.559882340951781e-08
3874.5 2.557426232218761e-08
3875.5 2.5549674648591398e-08
3876.5 2.5525060414262465e-08
3877.5 2.5500419644909235e-08
3878.5 2.5475752366416768e-08
3879.5 2.5451058604847956e-08
3880.5 2.542633838644292e-08
3881.5 2.5401591737621156e-08
3882.5 2.53768186849814e-08
3883.5 2.5352019255302408e-08
3884.5 2.5327193475544765e-08
3885.5 2.530234137284978e-08
3886.5 2.527746297454226e-08
3887.5 2.5252558308129638e-08
3888.5 2.5227627401304007e-08
3889.5 2.520267028194187e-08
3890.5 2.517768697810551e-08
3891.5 2.5152677518043845e-08
3892.5 2.5127641930192782e-08
3893.5 2.510258024317636e-08
3894.5 2.5077492485807172e-08
3895.5 2.5052378687087788e-08
3896.5 2.5027238876211316e-08
3897.5 2.50020730825615e-08
3898.5 2.497688133571446e-08
3899.5 2.495166366543939e-08
3900.5 2.4926420101698716e-08
3901.5 2.4901150674649574e-08
3902.5 2.487585541464451e-08
3903.5 2.4850534352232278e-08
3904.5 2.4825187518158323e-08
3905.5 2.479981494336651e-08
3906.5 2.4774416658998582e-08
3907.5 2.474899269639649e-08
3908.5 2.4723543087102476e-08
3909.5 2.4698067862859717e-08
3910.5 2.4672567055613946e-08
3911.5 2.464704069751352e-08
3912.5 2.4621488820910973e-08
3913.5 2.4595911458363153e-08
3914.5 2.4570308642632816e-08
3915.5 2.4544680406689317e-08
3916.5 2.4519026783709e-08
3917.5 2.4493347807076932e-08
3918.5 2.4467643510386892e-08
3919.5 2.4441913927443214e-08
3920.5 2.4416159092260774e-08
3921.5 2.4390379039066566e-08
3922.5 2.436457380230031e-08
3923.5 2.4338743416615333e-08
3924.5 2.431288791687989e-08
3925.5 2.4287007338177524e-08
3926.5 2.4261101715808225e-08
3927.5 2.423517108528955e-08
3928.5 2.4209215482357395e-08
3929.5 2.4183234942966824e-08
3930.5 2.415722950329312e-08
3931.5 2.413119919973298e-08
3932.5 2.41051440689051e-08
3933.5 2.4079064147651177e-08
3934.5 2.405295947303679e-08
3935.5 2.402683008235305e-08
3936.5 2.4000676013116444e-08
3937.5 2.3974497303070933e-08
3938.5 2.394829399018801e-08
3939.5 2.3922066112668212e-08
3940.5 2.389581370894201e-08
3941.5 2.386953681767049e-08
3942.5 2.3843235477747003e-08
3943.5 2.381690972829727e-08
3944.5 2.3790559608681075e-08
3945.5 2.3764185158493036e-08
3946.5 2.373778641756359e-08
3947.5 2.3711363425960167e-08
3948.5 2.3684916223987364e-08
3949.5 2.3658444852189838e-08
3950.5 2.363194935135083e-08
3951.5 2.360542976249541e-08
3952.5 2.3578886126889955e-08
3953.5 2.355231848604422e-08
3954.5 2.3525726881711532e-08
3955.5 2.349911135589038e-08
3956.5 2.347247195082524e-08
3957.5 2.344580870900764e-08
3958.5 2.34191216731771e-08
3959.5 2.3392410886322316e-08
3960.5 2.336567639168234e-08
3961.5 2.3338918232746782e-08
3962.5 2.3312136453258306e-08
3963.5 2.3285331097212303e-08
3964.5 2.325850220885863e-08
3965.5 2.323164983270251e-08
3966.5 2.3204774013505767e-08
3967.5 2.3177874796287472e-08
3968.5 2.315095222632529e-08
3969.5 2.312400634915642e-08
3970.5 2.309703721057883e-08
3971.5 2.307004485665216e-08
3972.5 2.3043029333698717e-08
3973.5 2.301599068830462e-08
3974.5 2.2988928967321097e-08
3975.5 2.2961844217864816e-08
3976.5 2.2934736487319838e-08
3977.5 2.2907605823338043e-08
3978.5 2.288045227384077e-08
3979.5 2.2853275887018952e-08
3980.5 2.2826076711335142e-08
3981.5 2.2798854795524038e-08
3982.5 2.2771610188593757e-08
3983.5 2.2744342939826632e-08
3984.5 2.2717053098780457e-08
3985.5 2.2689740715289836e-08
3986.5 2.266240583946636e-08
3987.5 2.2635048521700773e-08
3988.5 2.2607668812662835e-08
3989.5 2.258026676330369e-08
3990.5 2.2552842424855824e-08
3991.5 2.2525395848834565e-08
3992.5 2.2497927087038674e-08
3993.5 2.2470436191552433e-08
3994.5 2.244292321474566e-08
3995.5 2.2415388209275084e-08
3996.5 2.2387831228085115e-08
3997.5 2.2360252324409467e-08
3998.5 2.2332651551771963e-08
3999.5 2.230502896398705e-08
4000.5 2.2277384615161018e-08
4001.5 2.2249718559693785e-08
4002.5 2.2222030852278948e-08
4003.5 2.2194321547904972e-08
4004.5 2.2166590701856166e-08
4005.5 2.2138838369714637e-08
4006.5 2.211106460735965e-08
4007.5 2.2083269470969625e-08
4008.5 2.2055453017022997e-08
4009.5 2.2027615302299243e-08
4010.5 2.199975638387929e-08
4011.5 2.1971876319147072e-08
4012.5 2.1943975165790255e-08
4013.5 2.19160529818012e-08
4014.5 2.1888109825477887e-08
4015.5 2.1860145755424784e-08
4016.5 2.183216083055418e-08
4017.5 2.1804155110086167e-08
4018.5 2.177612865355053e-08
4019.5 2.1748081520787292e-08
4020.5 2.1720013771947552e-08
4021.5 2.1691925467494324e-08
4022.5 2.166381666820362e-08
4023.5 2.1635687435165104e-08
4024.5 2.160753782978355e-08
4025.5 2.1579367913778477e-08
4026.5 2.1551177749186645e-08
4027.5 2.152296739836169e-08
4028.5 2.1494736923975356e-08
4029.5 2.146648638901852e-08
4030.5 2.1438215856801982e-08
4031.5 2.1409925390956968e-08
4032.5 2.1381615055436585e-08
4033.5 2.1353284914516308e-08
4034.5 2.1324935032794783e-08
4035.5 2.1296565475194962e-08
4036.5 2.126817630696474e-08
4037.5 2.1239767593677785e-08
4038.5 2.1211339401234686e-08
4039.5 2.1182891795863588e-08
4040.5 2.115442484412103e-08
4041.5 2.1125938612893433e-08
4042.5 2.109743316939693e-08
4043.5 2.106890858117965e-08
4044.5 2.1040364916121145e-08
4045.5 2.1011802242434855e-08
4046.5 2.09832206286681e-08
4047.5 2.0954620143703434e-08
4048.5 2.092600085675992e-08
4049.5 2.0897362837393866e-08
4050.5 2.0868706155499942e-08
4051.5 2.0840030881312542e-08
4052.5 2.081133708540726e-08
4053.5 2.0782624838701797e-08
4054.5 2.0753894212456987e-08
4055.5 2.072514527827914e-08
4056.5 2.069637810812066e-08
4057.5 2.0667592774281876e-08
4058.5 2.063878934941313e-08
4059.5 2.0609967906515786e-08
4060.5 2.058112851894444e-08
4061.5 2.0552271260409038e-08
4062.5 2.0523396204976734e-08
4063.5 2.049450342707426e-08
4064.5 2.0465593001489963e-08
4065.5 2.0436665003376924e-08
4066.5 2.040771950825547e-08
4067.5 2.0378756592015704e-08
4068.5 2.034977633092105e-08
4069.5 2.0320778801611767e-08
4070.5 2.0291764081107843e-08
4071.5 2.0262732246813732e-08
4072.5 2.023368337652193e-08
4073.5 2.0204617548417624e-08
4074.5 2.0175534841083704e-08
4075.5 2.0146435333505578e-08
4076.5 2.0117319105077127e-08
4077.5 2.008818623560665e-08
4078.5 2.0059036805323248e-08
4079.5 2.0029870894883936e-08
4080.5 2.0000688585381007e-08
4081.5 1.9971489958350647e-08
4082.5 1.9942275095781184e-08
4083.5 1.991304408012274e-08
4084.5 1.9883796994297724e-08
4085.5 1.9854533921711245e-08
4086.5 1.9825254946263875e-08
4087.5 1.9795960152363355e-08
4088.5 1.9766649624939583e-08
4089.5 1.9737323449458526e-08
4090.5 1.970798171193898e-08
4091.5 1.9678624498969794e-08
4092.5 1.96492518977281e-08
4093.5 1.9619863996000204e-08
4094.5 1.9590460882202923e-08
4095.5 1.95610426454071e-08
4096.5 1.9531609375363336e-08
4097.5 1.9502161162528523e-08
4098.5 1.9472698098096283e-08
4099.5 1.944322027402791e-08
4100.5 1.941372778308721e-08
4101.5 1.938422071887735e-08
4102.5 1.9354699175880764e-08
4103.5 1.9325163249502182e-08
4104.5 1.9295613036115e-08
4105.5 1.926604863311154e-08
4106.5 1.923647013895739e-08
4107.5 1.9206877653248963e-08
4108.5 1.9177271276777383e-08
4109.5 1.9147651111595937e-08
4110.5 1.9118017261093732e-08
4111.5 1.908836983007456e-08
4112.5 1.90587089248429e-08
4113.5 1.9029034653295855e-08
4114.5 1.8999347125023143e-08
4115.5 1.896964645141493e-08
4116.5 1.893993274577806e-08
4117.5 1.8910206123462187e-08
4118.5 1.8880466701995387e-08
4119.5 1.8850714601231552e-08
4120.5 1.882094994350956e-08
4121.5 1.879117285382483e-08
4122.5 1.8761383460015823e-08
4123.5 1.8731581892965166e-08
4124.5 1.870176828681856e-08
4125.5 1.8671942779220255e-08
4126.5 1.864210551156903e-08
4127.5 1.8612256629296266e-08
4128.5 1.8582396282166356e-08
4129.5 1.85525246246024e-08
4130.5 1.852264181604155e-08
4131.5 1.8492748021318272e-08
4132.5 1.8462843411082375e-08
4133.5 1.8432928162252596e-08
4134.5 1.8403002458509856e-08
4135.5 1.8373066490834288e-08
4136.5 1.8343120458088847e-08
4137.5 1.8313164567656165e-08
4138.5 1.8283199036131543e-08
4139.5 1.825322409007969e-08
4140.5 1.822323996685956e-08
4141.5 1.8193246915526283e-08
4142.5 1.816324519781633e-08
4143.5 1.8133235089224694e-08
4144.5 1.810321688018588e-08
4145.5 1.807319087736571e-08
4146.5 1.8043157405080228e-08
4147.5 1.801311680685178e-08
4148.5 1.7983069447120564e-08
4149.5 1.795301571312624e-08
4150.5 1.7922956016981807e-08
4151.5 1.7892890797958682e-08
4152.5 1.7862820525011407e-08
4153.5 1.7832745699567337e-08
4154.5 1.7802666858616024e-08
4155.5 1.7772584578133477e-08
4156.5 1.7742499476884894e-08
4157.5 1.771241222065357e-08
4158.5 1.7682323526951554e-08
4159.5 1.7652234170278176e-08
4160.5 1.7622144987997686e-08
4161.5 1.7592056886926645e-08
4162.5 1.7561970850727714e-08
4163.5 1.7531887948230506e-08
4164.5 1.7501809342816176e-08
4165.5 1.7471736303027527e-08
4166.5 1.744167021459881e-08
4167.5 1.7411612594130223e-08
4168.5 1.7381565104679955e-08
4169.5 1.73515295735985e-08
4170.5 1.7321508012994643e-08
4171.5 1.7291502643305387e-08
4172.5 1.726151592054318e-08
4173.5 1.7231550567919273e-08
4174.5 1.720160961270302e-08
4175.5 1.7171696429378728e-08
4176.5 1.7141814790421473e-08
4177.5 1.7111968926343995e-08
4178.5 1.7082163597100113e-08
4179.5 1.705240417749357e-08
4180.5 1.7022696759984803e-08
4181.5 1.6993048279277652e-08
4182.5 1.6963466664401934e-08
4183.5 1.6933961025812663e-08
4184.5 1.6904541887519346e-08
4185.5 1.6875221477714835e-08
4186.5 1.6846014096263338e-08
4187.5 1.681693658439176e-08
4188.5 1.6788008932100966e-08
4189.5 1.6759255073855817e-08
4190.5 1.673070394581317e-08
4191.5 1.6702390912814576e-08
4192.5 1.667435972853427e-08
4193.5 1.6646665281506165e-08
4194.5 1.6619377528773267e-08
4195.5 1.659258727599043e-08
4196.5 1.6566414923747673e-08
4197.5 1.6541024163976576e-08
4198.5 1.6516644317080425e-08
4199.5 1.649360858806683e-08
4200.5 1.6472423652200135e-08
4201.5 1.6453906226936124e-08
4202.5 1.643947914105279e-08
4203.5 1.64319070904719e-08
4204.5 1.6437534364607415e-08
4205.5 1.6475856688842e-08
4206.5 1.63170476917317e-08
4207.5 5.840215863988544e-09
4208.5 5.829873714299495e-09
4209.5 5.819532291524142e-09
4210.5 5.809191619233252e-09
4211.5 5.798851721016555e-09
4212.5 5.78851262048128e-09
4213.5 5.7781743412505854e-09
4214.5 5.767836906962238e-09
4215.5 5.757500341267223e-09
4216.5 5.747164667827807e-09
4217.5 5.7368299103164e-09
4218.5 5.726496092413463e-09
4219.5 5.7161632378059206e-09
4220.5 5.705831370185675e-09
4221.5 5.695500513247141e-09
4222.5 5.685170690685891e-09
4223.5 5.67484192619633e-09
4224.5 5.6645142434698405e-09
4225.5 5.654187666192617e-09
4226.5 5.643862218043408e-09
4227.5 5.6335379226914114e-09
4228.5 5.623214803793849e-09
4229.5 5.612892884993471e-09
4230.5 5.602572189916228e-09
4231.5 5.592252742168761e-09
4232.5 5.581934565335534e-09
4233.5 5.571617682976235e-09
4234.5 5.5613021186230406e-09
4235.5 5.550987895777501e-09
4236.5 5.54067503790769e-09
4237.5 5.530363568445208e-09
4238.5 5.520053510781683e-09
4239.5 5.509744888265843e-09
4240.5 5.499437724199813e-09
4241.5 5.489132041835971e-09
4242.5 5.478827864372945e-09
4243.5 5.468525214952323e-09
4244.5 5.458224116654428e-09
4245.5 5.4479245924947845e-09
4246.5 5.43762666541976e-09
4247.5 5.42733035830254e-09
4248.5 5.4170356939389e-09
4249.5 5.406742695042585e-09
4250.5 5.396451384241013e-09
4251.5 5.386161784070423e-09
4252.5 5.37587391697115e-09
4253.5 5.365587805282687e-09
4254.5 5.35530347123856e-09
4255.5 5.345020936961149e-09
4256.5 5.334740224456388e-09
4257.5 5.324461355608112e-09
4258.5 5.31418435217253e-09
4259.5 5.303909235772315e-09
4260.5 5.293636027890798e-09
4261.5 5.283364749865696e-09
4262.5 5.273095422882851e-09
4263.5 5.2628280679700185e-09
4264.5 5.252562705989937e-09
4265.5 5.2422993576339764e-09
4266.5 5.232038043414764e-09
4267.5 5.221778783659557e-09
4268.5 5.211521598502693e-09
4269.5 5.201266507878316e-09
4270.5 5.1910135315128816e-09
4271.5 5.1807626889171536e-09
4272.5 5.170513999378609e-09
4273.5 5.160267481953215e-09
4274.5 5.1500231554572535e-09
4275.5 5.139781038458972e-09
4276.5 5.129541149269948e-09
4277.5 5.119303505936589e-09
4278.5 5.109068126231124e-09
4279.5 5.09883502764274e-09
4280.5 5.088604227368473e-09
4281.5 5.078375742304066e-09
4282.5 5.0681495890344504e-09
4283.5 5.057925783824363e-09
4284.5 5.047704342608933e-09
4285.5 5.037485280984044e-09
4286.5 5.027268614196375e-09
4287.5 5.017054357134037e-09
4288.5 5.0068425243166235e-09
4289.5 4.996633129885449e-09
4290.5 4.986426187593807e-09
4291.5 4.976221710797249e-09
4292.5 4.966019712444e-09
4293.5 4.955820205065272e-09
4294.5 4.945623200766029e-09
4295.5 4.935428711215661e-09
4296.5 4.925236747639001e-09
4297.5 4.915047320807554e-09
4298.5 4.904860441031151e-09
4299.5 4.8946761181500014e-09
4300.5 4.884494361526902e-09
4301.5 4.874315180040342e-09
4302.5 4.864138582077844e-09
4303.5 4.853964575530608e-09
4304.5 4.843793167788e-09
4305.5 4.833624365733631e-09
4306.5 4.8234581757424794e-09
4307.5 4.813294603678377e-09
4308.5 4.803133654893628e-09
4309.5 4.792975334229497e-09
4310.5 4.782819646018496e-09
4311.5 4.772666594088143e-09
4312.5 4.762516181766949e-09
4313.5 4.752368411892496e-09
4314.5 4.742223286821763e-09
4315.5 4.732080808444083e-09
4316.5 4.7219409781972175e-09
4317.5 4.711803797086475e-09
4318.5 4.701669265707331e-09
4319.5 4.6915373842721406e-09
4320.5 4.681408152641024e-09
4321.5 4.671281570357549e-09
4322.5 4.661157636689494e-09
4323.5 4.651036350675637e-09
4324.5 4.640917711178468e-09
4325.5 4.6308017169441545e-09
4326.5 4.620688366669872e-09
4327.5 4.610577659079586e-09
4328.5 4.600469593008945e-09
4329.5 4.590364167500255e-09
4330.5 4.5802613819083954e-09
4331.5 4.570161236018804e-09
4332.5 4.560063730178886e-09
4333.5 4.549968865443655e-09
4334.5 4.539876643737693e-09
4335.5 4.5297870680342015e-09
4336.5 4.519700142553595e-09
4337.5 4.509615872982888e-09
4338.5 4.49953426671857e-09
4339.5 4.489455333134402e-09
4340.5 4.4793790838777494e-09
4341.5 4.4693055331962105e-09
4342.5 4.459234698298426e-09
4343.5 4.449166599752095e-09
4344.5 4.439101261923047e-09
4345.5 4.429038713460254e-09
4346.5 4.4189789878309875e-09
4347.5 4.408922123911621e-09
4348.5 4.3988681666412894e-09
4349.5 4.388817167744108e-09
4350.5 4.3787691865291486e-09
4351.5 4.368724290777108e-09
4352.5 4.358682557724762e-09
4353.5 4.348644075159889e-09
4354.5 4.3386089426417225e-09
4355.5 4.328577272865067e-09
4356.5 4.318549193189657e-09
4357.5 4.308524847360537e-09
4358.5 4.298504397452636e-09
4359.5 4.28848802607795e-09
4360.5 4.278475938906549e-09
4361.5 4.268468367563772e-09
4362.5 4.25846557298467e-09
4363.5 4.248467849330613e-09
4364.5 4.238475528604855e-09
4365.5 4.228488986149138e-09
4366.5 4.218508647264643e-09
4367.5 4.20853499528809e-09
4368.5 4.1985685815781566e-09
4369.5 4.188610038047094e-09
4370.5 4.178660093136166e-09
4371.5 4.168719592530852e-09
4372.5 4.158789526517684e-09
4373.5 4.148871066836439e-09
4374.5 4.138965617418748e-09
4375.5 4.129074885968244e-09
4376.5 4.119200987788604e-09
4377.5 4.109346601351431e-09
4378.5 4.09951521061468e-09
4379.5 4.089711500919674e-09
4380.5 4.079942046089399e-09
4381.5 4.070216599086325e-09
4382.5 4.060550793667123e-09
4383.5 4.050972770189689e-09
4384.5 4.041544256781923e-09
4385.5 4.030595948133466e-09
4386.5 0.0
4387.5 0.0
4388.5 0.0
4389.5 0.0
4390.5 0.0
4391.5 0.0
4392.5 0.0
4393.5 0.0
4394.5 0.0
4395.5 0.0
4396.5 0.0
4397.5 0.0
4398.5 0.0
4399.5 0.0
4400.5 0.0
4401.5 0.0
4402.5 0.0
4403.5 0.0
4404.5 0.0
4405.5 0.0
4406.5 0.0
4407.5 0.0
4408.5 0.0
4409.5 0.0
4410.5 0.0
4411.5 0.0
4412.5 0.0
4413.5 0.0
4414.5 0.0
4415.5 0.0
4416.5 0.0
4417.5 0.0
4418.5 0.0
4419.5 0.0
4420.5 0.0
4421.5 0.0
4422.5 0.0
4423.5 0.0
4424.5 0.0
4425.5 0.0
4426.5 0.0
4427.5 0.0
4428.5 0.0
4429.5 0.0
4430.5 0.0
4431.5 0.0
4432.5 0.0
4433.5 0.0
4434.5 0.0
4435.5 0.0
4436.5 0.0
4437.5 0.0
4438.5 0.0
4439.5 0.0
4440.5 0.0
4441.5 0.0
4442.5 0.0
4443.5 0.0
4444.5 0.0
4445.5 0.0
4446.5 0.0
4447.5 0.0
4448.5 0.0
4449.5 0.0
4450.5 0.0
4451.5 0.0
4452.5 0.0
4453.5 0.0
4454.5 0.0
4455.5 0.0
4456.5 0.0
4457.5 0.0
4458.5 0.0
4459.5 0.0
4460.5 0.0
4461.5 0.0
4462.5 0.0
4463.5 0.0
4464.5 0.0
4465.5 0.0
4466.5 0.0
4467.5 0.0
4468.5 0.0
4469.5 0.0
4470.5 0.0
4471.5 0.0
4472.5 0.0
4473.5 0.0
4474.5 0.0
4475.5 0.0
4476.5 0.0
4477.5 0.0
4478.5 0.0
4479.5 0.0
4480.5 0.0
4481.5 0.0
4482.5 0.0
4483.5 0.0
4484.5 0.0
4485.5 0.0
4486.5 0.0
4487.5 0.0
4488.5 0.0
4489.5 0.0
4490.5 0.0
4491.5 0.0
4492.5 0.0
4493.5 0.0
4494.5 0.0
4495.5 0.0
4496.5 0.0
4497.5 0.0
4498.5 0.0
4499.5 0.0
4500.5 0.0

